Structure of Charge Density Waves in La$_{1.875}$Ba$_{0.125}$CuO$_4$

Although charge-density wave (CDW) correlations exist in several families of cuprate supercon-ductors, they exhibit substantial variation in CDW wavevector and correlation length, indicating a key role for CDW-lattice interactions. We investigated this interaction in La$_{1.875}$Ba$_{0.125}$CuO$_4$ using single crystal x-ray diffraction to collect a large number of CDW peak intensities, and determined the Cu and La/Ba atomic distortions induced by the formation of CDW order. Within the CuO$_2$ planes, the distortions involve a periodic modulation of the Cu-Cu spacing along the direction of the ordering wave vector. The charge ordering within the copper-oxygen layer induces an out-of-plane breathing modulation of the surrounding lanthanum layers, which leads to a related distortion on the adjacent copper-oxygen layer. Our result implies that the CDW-related structural distortions do not remain confined to a single layer but rather propagate an appreciable distance through the crystal. This leads to overlapping structural modulations, in which CuO$_2$ planes exhibit distortions arising from the orthogonal CDWs in adjacent layers as well as distortions from the CDW within the layer itself. We attribute this striking effect to the weak c-axis charge screening in cuprates and suggest this effect could help couple the CDW between adjacent planes in the crystal.

==> anc/s1_Bbmb.txt <==
Parent structure (138 P4_2/ncm)
a=5.34837, b=5.34837, c=13.23520, alpha=90.00000, beta=90.00000, gamma=90.00000
atom site    x        y        z        occ  
La1  8i    0.00530  0.00530  0.36059  1.00000
Cu1  4d    0.00000  0.00000  0.00000  1.00000

Subgroup details
66 Cccm, basis={(0,0,2),(-2,-2,0),(1,-1,0)}, origin=(1,0,1), s=4, i=8, k-active= (1/4,1/4,1/2)

Undistorted superstructure 
a=26.47040, b=15.12747, c=7.56374, alpha=90.00000, beta=90.00000, gamma=90.00000
atom  site    x        y        z        occ     displ 
La1_1 8l    0.18030  0.25265  0.00000  1.00000  0.00000  
La1_2 8l    0.68029  0.49735  0.00000  1.00000  0.00000  
La1_3 8l    0.68029  0.25265  0.00000  1.00000  0.00000  
La1_4 8l    0.18030  0.49735  0.00000  1.00000  0.00000  
La1_5 16m   0.56971  0.37500  0.25530  1.00000  0.00000  
La1_6 16m   0.56971  0.12500  0.75530  1.00000  0.00000  
Cu1_1 8l    0.00000  0.25000  0.00000  1.00000  0.00000  
Cu1_2 4c    0.00000  0.00000  0.00000  1.00000  0.00000  
Cu1_3 4d    0.00000  0.50000  0.00000  1.00000  0.00000  
Cu1_4 16m   0.75000  0.37500  0.25000  1.00000  0.00000  

Distorted superstructure 
a=26.47040, b=15.12747, c=7.56374, alpha=90.00000, beta=90.00000, gamma=90.00000
atom  site    x        y        z        occ     displ 
La1_1 8l    0.18030  0.25265  0.00000  1.00000  0.00000  
La1_2 8l    0.68029  0.49735  0.00000  1.00000  0.00000  
La1_3 8l    0.68029  0.25265  0.00000  1.00000  0.00000  
La1_4 8l    0.18030  0.49735  0.00000  1.00000  0.00000  
La1_5 16m   0.56971  0.37500  0.25530  1.00000  0.00000  
La1_6 16m   0.56971  0.12500  0.75530  1.00000  0.00000  
Cu1_1 8l    0.00000  0.25000  0.00000  1.00000  0.00000  
Cu1_2 4c    0.00000  0.00000  0.00000  1.00000  0.00000  
Cu1_3 4d    0.00000  0.50000  0.00000  1.00000  0.00000  
Cu1_4 16m   0.75000  0.37500  0.25000  1.00000  0.00000  

Displacive mode definitions

atom     x        y        z        dx      dy      dz   
P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.18030  0.74735  0.50000  0.0000 -1.0000  0.0000 
       0.68029  0.24735  0.50000  0.0000 -1.0000  0.0000 
       0.18030  0.25265  0.00000  0.0000  1.0000  0.0000 
       0.68029  0.75265  0.00000  0.0000  1.0000  0.0000 
       0.81971  0.25265  0.50000  0.0000  1.0000  0.0000 
       0.31971  0.75265  0.50000  0.0000  1.0000  0.0000 
       0.81971  0.74735  0.00000  0.0000 -1.0000  0.0000 
       0.31971  0.24735  0.00000  0.0000 -1.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000 -0.0000  0.0000 
       0.68029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000  1.0000  0.0000 
       0.68029  0.74735  0.50000  0.0000  1.0000  0.0000 
       0.18030  0.75265  0.00000  0.0000 -1.0000  0.0000 
       0.68029  0.25265  0.00000  0.0000 -1.0000  0.0000 
       0.81971  0.75265  0.50000  0.0000 -1.0000  0.0000 
       0.31971  0.25265  0.50000  0.0000 -1.0000  0.0000 
       0.81971  0.24735  0.00000  0.0000  1.0000  0.0000 
       0.31971  0.74735  0.00000  0.0000  1.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000 -0.0000  0.0000 
       0.68029  0.99735  0.00000  0.0000 -0.0000  0.0000 
       0.18030  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000  0.0000 -0.0000  0.0000 
       0.81971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.75530  0.0000  0.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.56971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.25530  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[La1:i:dsp]A'_2(a) normfactor = 0.02337
La1_1  0.18030  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000  0.0000 -0.0000  0.0000 
       0.81971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000  1.0000  0.0000 
       0.68029  0.49735  0.00000  0.0000  1.0000  0.0000 
       0.18030  0.00265  0.50000  0.0000 -1.0000  0.0000 
       0.68029  0.50265  0.50000  0.0000 -1.0000  0.0000 
       0.81971  0.00265  0.00000  0.0000 -1.0000  0.0000 
       0.31971  0.50265  0.00000  0.0000 -1.0000  0.0000 
       0.81971  0.99735  0.50000  0.0000  1.0000  0.0000 
       0.31971  0.49735  0.50000  0.0000  1.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000  0.0000 -0.0000  0.0000 
       0.31971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000 -1.0000  0.0000 
       0.68029  0.99735  0.00000  0.0000 -1.0000  0.0000 
       0.18030  0.50265  0.50000  0.0000  1.0000  0.0000 
       0.68029  0.00265  0.50000  0.0000  1.0000  0.0000 
       0.81971  0.50265  0.00000  0.0000  1.0000  0.0000 
       0.31971  0.00265  0.00000  0.0000  1.0000  0.0000 
       0.81971  0.49735  0.50000  0.0000 -1.0000  0.0000 
       0.31971  0.99735  0.50000  0.0000 -1.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.75530  0.0000  0.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.56971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.25530  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[La1:i:dsp]A'_3(a) normfactor = 0.03305
La1_1  0.18030  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  0.0000  1.0000 
       0.56971  0.62500  0.75530  0.0000  0.0000  1.0000 
       0.06971  0.87500  0.25530  0.0000  0.0000  1.0000 
       0.06971  0.12500  0.75530  0.0000  0.0000  1.0000 
       0.56971  0.37500  0.74470  0.0000  0.0000 -1.0000 
       0.56971  0.62500  0.24470  0.0000  0.0000 -1.0000 
       0.06971  0.12500  0.24470  0.0000  0.0000 -1.0000 
       0.06971  0.87500  0.74470  0.0000  0.0000 -1.0000 
       0.43029  0.37500  0.24470  0.0000  0.0000 -1.0000 
       0.43029  0.62500  0.74470  0.0000  0.0000 -1.0000 
       0.93029  0.87500  0.24470  0.0000  0.0000 -1.0000 
       0.93029  0.12500  0.74470  0.0000  0.0000 -1.0000 
       0.43029  0.37500  0.75530  0.0000  0.0000  1.0000 
       0.43029  0.62500  0.25530  0.0000  0.0000  1.0000 
       0.93029  0.12500  0.25530  0.0000  0.0000  1.0000 
       0.93029  0.87500  0.75530  0.0000  0.0000  1.0000 
La1_6  0.56971  0.87500  0.25530  0.0000  0.0000 -1.0000 
       0.56971  0.12500  0.75530  0.0000  0.0000 -1.0000 
       0.06971  0.37500  0.25530  0.0000  0.0000 -1.0000 
       0.06971  0.62500  0.75530  0.0000  0.0000 -1.0000 
       0.56971  0.12500  0.24470  0.0000  0.0000  1.0000 
       0.56971  0.87500  0.74470  0.0000  0.0000  1.0000 
       0.06971  0.37500  0.74470  0.0000  0.0000  1.0000 
       0.06971  0.62500  0.24470  0.0000  0.0000  1.0000 
       0.43029  0.87500  0.24470  0.0000  0.0000  1.0000 
       0.43029  0.12500  0.74470  0.0000  0.0000  1.0000 
       0.93029  0.37500  0.24470  0.0000  0.0000  1.0000 
       0.93029  0.62500  0.74470  0.0000  0.0000  1.0000 
       0.43029  0.12500  0.25530  0.0000  0.0000 -1.0000 
       0.43029  0.87500  0.75530  0.0000  0.0000 -1.0000 
       0.93029  0.37500  0.75530  0.0000  0.0000 -1.0000 
       0.93029  0.62500  0.25530  0.0000  0.0000 -1.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[La1:i:dsp]A'_4(a) normfactor = 0.01336
La1_1  0.18030  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.74735  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000 -1.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.49735  0.00000 -0.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000 -1.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000 -1.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000 -1.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000 -1.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000  1.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000  1.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000  1.0000  0.0000  0.0000 
       0.31971  0.74735  0.00000  1.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000 -0.0000  0.0000  0.0000 
       0.81971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.75530  0.0000  0.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.56971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.25530  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[La1:i:dsp]A'_5(a) normfactor = 0.01336
La1_1  0.18030  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000 -0.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000 -1.0000  0.0000  0.0000 
       0.68029  0.49735  0.00000 -1.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000 -1.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000  1.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000  1.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000  1.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000 -0.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000 -0.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000 -0.0000  0.0000  0.0000 
       0.31971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.18030  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.81971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000 -1.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.75530  0.0000  0.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.56971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.25530  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[La1:i:dsp]A'_6(a) normfactor = 0.00944
La1_1  0.18030  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530 -1.0000  0.0000  0.0000 
       0.56971  0.62500  0.75530 -1.0000  0.0000  0.0000 
       0.06971  0.87500  0.25530 -1.0000  0.0000  0.0000 
       0.06971  0.12500  0.75530 -1.0000  0.0000  0.0000 
       0.56971  0.37500  0.74470 -1.0000  0.0000  0.0000 
       0.56971  0.62500  0.24470 -1.0000  0.0000  0.0000 
       0.06971  0.12500  0.24470 -1.0000  0.0000  0.0000 
       0.06971  0.87500  0.74470 -1.0000  0.0000  0.0000 
       0.43029  0.37500  0.24470  1.0000  0.0000  0.0000 
       0.43029  0.62500  0.74470  1.0000  0.0000  0.0000 
       0.93029  0.87500  0.24470  1.0000  0.0000  0.0000 
       0.93029  0.12500  0.74470  1.0000  0.0000  0.0000 
       0.43029  0.37500  0.75530  1.0000  0.0000  0.0000 
       0.43029  0.62500  0.25530  1.0000  0.0000  0.0000 
       0.93029  0.12500  0.25530  1.0000  0.0000  0.0000 
       0.93029  0.87500  0.75530  1.0000  0.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  1.0000  0.0000  0.0000 
       0.56971  0.12500  0.75530  1.0000  0.0000  0.0000 
       0.06971  0.37500  0.25530  1.0000  0.0000  0.0000 
       0.06971  0.62500  0.75530  1.0000  0.0000  0.0000 
       0.56971  0.12500  0.24470  1.0000  0.0000  0.0000 
       0.56971  0.87500  0.74470  1.0000  0.0000  0.0000 
       0.06971  0.37500  0.74470  1.0000  0.0000  0.0000 
       0.06971  0.62500  0.24470  1.0000  0.0000  0.0000 
       0.43029  0.87500  0.24470 -1.0000  0.0000  0.0000 
       0.43029  0.12500  0.74470 -1.0000  0.0000  0.0000 
       0.93029  0.37500  0.24470 -1.0000  0.0000  0.0000 
       0.93029  0.62500  0.74470 -1.0000  0.0000  0.0000 
       0.43029  0.12500  0.25530 -1.0000  0.0000  0.0000 
       0.43029  0.87500  0.75530 -1.0000  0.0000  0.0000 
       0.93029  0.37500  0.75530 -1.0000  0.0000  0.0000 
       0.93029  0.62500  0.25530 -1.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[La1:i:dsp]A''(a) normfactor = 0.01653
La1_1  0.18030  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  1.0000  0.0000 
       0.56971  0.62500  0.75530  0.0000 -1.0000  0.0000 
       0.06971  0.87500  0.25530  0.0000  1.0000  0.0000 
       0.06971  0.12500  0.75530  0.0000 -1.0000  0.0000 
       0.56971  0.37500  0.74470  0.0000  1.0000  0.0000 
       0.56971  0.62500  0.24470  0.0000 -1.0000  0.0000 
       0.06971  0.12500  0.24470  0.0000 -1.0000  0.0000 
       0.06971  0.87500  0.74470  0.0000  1.0000  0.0000 
       0.43029  0.37500  0.24470  0.0000  1.0000  0.0000 
       0.43029  0.62500  0.74470  0.0000 -1.0000  0.0000 
       0.93029  0.87500  0.24470  0.0000  1.0000  0.0000 
       0.93029  0.12500  0.74470  0.0000 -1.0000  0.0000 
       0.43029  0.37500  0.75530  0.0000  1.0000  0.0000 
       0.43029  0.62500  0.25530  0.0000 -1.0000  0.0000 
       0.93029  0.12500  0.25530  0.0000 -1.0000  0.0000 
       0.93029  0.87500  0.75530  0.0000  1.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  0.0000 -1.0000  0.0000 
       0.56971  0.12500  0.75530  0.0000  1.0000  0.0000 
       0.06971  0.37500  0.25530  0.0000 -1.0000  0.0000 
       0.06971  0.62500  0.75530  0.0000  1.0000  0.0000 
       0.56971  0.12500  0.24470  0.0000  1.0000  0.0000 
       0.56971  0.87500  0.74470  0.0000 -1.0000  0.0000 
       0.06971  0.37500  0.74470  0.0000 -1.0000  0.0000 
       0.06971  0.62500  0.24470  0.0000  1.0000  0.0000 
       0.43029  0.87500  0.24470  0.0000 -1.0000  0.0000 
       0.43029  0.12500  0.74470  0.0000  1.0000  0.0000 
       0.93029  0.37500  0.24470  0.0000 -1.0000  0.0000 
       0.93029  0.62500  0.74470  0.0000  1.0000  0.0000 
       0.43029  0.12500  0.25530  0.0000  1.0000  0.0000 
       0.43029  0.87500  0.75530  0.0000 -1.0000  0.0000 
       0.93029  0.37500  0.75530  0.0000 -1.0000  0.0000 
       0.93029  0.62500  0.25530  0.0000  1.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[Cu1:d:dsp]Bu_1(a) normfactor = 0.03305
Cu1_1  0.00000  0.75000  0.50000  0.0000 -1.0000  0.0000 
       0.00000  0.25000  0.50000  0.0000  1.0000  0.0000 
       0.50000  0.75000  0.50000  0.0000  1.0000  0.0000 
       0.50000  0.25000  0.50000  0.0000 -1.0000  0.0000 
       0.00000  0.25000  0.00000  0.0000  1.0000  0.0000 
       0.00000  0.75000  0.00000  0.0000 -1.0000  0.0000 
       0.50000  0.25000  0.00000  0.0000 -1.0000  0.0000 
       0.50000  0.75000  0.00000  0.0000  1.0000  0.0000 
Cu1_2  0.00000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_3  0.00000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000  0.0000 -0.0000  0.0000 
       0.00000  0.50000  0.50000  0.0000 -0.0000  0.0000 
       0.50000  0.00000  0.50000  0.0000 -0.0000  0.0000 
Cu1_4  0.75000  0.37500  0.25000  0.0000  0.0000  0.0000 
       0.75000  0.62500  0.75000  0.0000  0.0000  0.0000 
       0.75000  0.87500  0.25000  0.0000  0.0000  0.0000 
       0.75000  0.12500  0.75000  0.0000  0.0000  0.0000 
       0.25000  0.37500  0.25000  0.0000  0.0000  0.0000 
       0.25000  0.62500  0.75000  0.0000  0.0000  0.0000 
       0.25000  0.87500  0.25000  0.0000  0.0000  0.0000 
       0.25000  0.12500  0.75000  0.0000  0.0000  0.0000 
       0.75000  0.12500  0.25000  0.0000  0.0000  0.0000 
       0.75000  0.37500  0.75000  0.0000  0.0000  0.0000 
       0.75000  0.62500  0.25000  0.0000  0.0000  0.0000 
       0.75000  0.87500  0.75000  0.0000  0.0000  0.0000 
       0.25000  0.12500  0.25000  0.0000  0.0000  0.0000 
       0.25000  0.37500  0.75000  0.0000  0.0000  0.0000 
       0.25000  0.62500  0.25000  0.0000  0.0000  0.0000 
       0.25000  0.87500  0.75000  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[Cu1:d:dsp]Bu_2(a) normfactor = 0.04674
Cu1_1  0.00000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.00000  0.0000  0.0000  0.0000 
Cu1_2  0.00000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_3  0.00000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.50000  0.0000  0.0000  0.0000 
Cu1_4  0.75000  0.37500  0.25000  0.0000  0.0000  1.0000 
       0.75000  0.62500  0.75000  0.0000  0.0000  1.0000 
       0.75000  0.87500  0.25000  0.0000  0.0000 -1.0000 
       0.75000  0.12500  0.75000  0.0000  0.0000 -1.0000 
       0.25000  0.37500  0.25000  0.0000  0.0000 -1.0000 
       0.25000  0.62500  0.75000  0.0000  0.0000 -1.0000 
       0.25000  0.87500  0.25000  0.0000  0.0000  1.0000 
       0.25000  0.12500  0.75000  0.0000  0.0000  1.0000 
       0.75000  0.12500  0.25000  0.0000  0.0000  1.0000 
       0.75000  0.37500  0.75000  0.0000  0.0000 -1.0000 
       0.75000  0.62500  0.25000  0.0000  0.0000 -1.0000 
       0.75000  0.87500  0.75000  0.0000  0.0000  1.0000 
       0.25000  0.12500  0.25000  0.0000  0.0000 -1.0000 
       0.25000  0.37500  0.75000  0.0000  0.0000  1.0000 
       0.25000  0.62500  0.25000  0.0000  0.0000  1.0000 
       0.25000  0.87500  0.75000  0.0000  0.0000 -1.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[Cu1:d:dsp]Bu_3(a) normfactor = 0.01889
Cu1_1  0.00000  0.75000  0.50000  1.0000  0.0000  0.0000 
       0.00000  0.25000  0.50000 -1.0000  0.0000  0.0000 
       0.50000  0.75000  0.50000 -1.0000  0.0000  0.0000 
       0.50000  0.25000  0.50000  1.0000  0.0000  0.0000 
       0.00000  0.25000  0.00000  1.0000  0.0000  0.0000 
       0.00000  0.75000  0.00000 -1.0000  0.0000  0.0000 
       0.50000  0.25000  0.00000 -1.0000  0.0000  0.0000 
       0.50000  0.75000  0.00000  1.0000  0.0000  0.0000 
Cu1_2  0.00000  0.00000  0.00000 -0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000 -0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_3  0.00000  0.50000  0.00000 -0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.50000  0.50000 -0.0000  0.0000  0.0000 
       0.50000  0.00000  0.50000 -0.0000  0.0000  0.0000 
Cu1_4  0.75000  0.37500  0.25000  0.0000  0.0000  0.0000 
       0.75000  0.62500  0.75000  0.0000  0.0000  0.0000 
       0.75000  0.87500  0.25000  0.0000  0.0000  0.0000 
       0.75000  0.12500  0.75000  0.0000  0.0000  0.0000 
       0.25000  0.37500  0.25000  0.0000  0.0000  0.0000 
       0.25000  0.62500  0.75000  0.0000  0.0000  0.0000 
       0.25000  0.87500  0.25000  0.0000  0.0000  0.0000 
       0.25000  0.12500  0.75000  0.0000  0.0000  0.0000 
       0.75000  0.12500  0.25000  0.0000  0.0000  0.0000 
       0.75000  0.37500  0.75000  0.0000  0.0000  0.0000 
       0.75000  0.62500  0.25000  0.0000  0.0000  0.0000 
       0.75000  0.87500  0.75000  0.0000  0.0000  0.0000 
       0.25000  0.12500  0.25000  0.0000  0.0000  0.0000 
       0.25000  0.37500  0.75000  0.0000  0.0000  0.0000 
       0.25000  0.62500  0.25000  0.0000  0.0000  0.0000 
       0.25000  0.87500  0.75000  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,0;0,0)[Cu1:d:dsp]Bu_4(a) normfactor = 0.01336
Cu1_1  0.00000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.00000  0.0000  0.0000  0.0000 
Cu1_2  0.00000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_3  0.00000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.50000  0.0000  0.0000  0.0000 
Cu1_4  0.75000  0.37500  0.25000 -1.0000  0.0000  0.0000 
       0.75000  0.62500  0.75000 -1.0000  0.0000  0.0000 
       0.75000  0.87500  0.25000  1.0000  0.0000  0.0000 
       0.75000  0.12500  0.75000  1.0000  0.0000  0.0000 
       0.25000  0.37500  0.25000  1.0000  0.0000  0.0000 
       0.25000  0.62500  0.75000  1.0000  0.0000  0.0000 
       0.25000  0.87500  0.25000 -1.0000  0.0000  0.0000 
       0.25000  0.12500  0.75000 -1.0000  0.0000  0.0000 
       0.75000  0.12500  0.25000  1.0000  0.0000  0.0000 
       0.75000  0.37500  0.75000 -1.0000  0.0000  0.0000 
       0.75000  0.62500  0.25000 -1.0000  0.0000  0.0000 
       0.75000  0.87500  0.75000  1.0000  0.0000  0.0000 
       0.25000  0.12500  0.25000 -1.0000  0.0000  0.0000 
       0.25000  0.37500  0.75000  1.0000  0.0000  0.0000 
       0.25000  0.62500  0.25000  1.0000  0.0000  0.0000 
       0.25000  0.87500  0.75000 -1.0000  0.0000  0.0000 

P4_2/ncm[0,0,0]GM1+(a)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.18030  0.74735  0.50000  0.0000 -0.5000  0.0000 
       0.68029  0.24735  0.50000  0.0000 -0.5000  0.0000 
       0.18030  0.25265  0.00000  0.0000  0.5000  0.0000 
       0.68029  0.75265  0.00000  0.0000  0.5000  0.0000 
       0.81971  0.25265  0.50000  0.0000  0.5000  0.0000 
       0.31971  0.75265  0.50000  0.0000  0.5000  0.0000 
       0.81971  0.74735  0.00000  0.0000 -0.5000  0.0000 
       0.31971  0.24735  0.00000  0.0000 -0.5000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000 -0.5000  0.0000 
       0.68029  0.49735  0.00000  0.0000 -0.5000  0.0000 
       0.18030  0.00265  0.50000  0.0000  0.5000  0.0000 
       0.68029  0.50265  0.50000  0.0000  0.5000  0.0000 
       0.81971  0.00265  0.00000  0.0000  0.5000  0.0000 
       0.31971  0.50265  0.00000  0.0000  0.5000  0.0000 
       0.81971  0.99735  0.50000  0.0000 -0.5000  0.0000 
       0.31971  0.49735  0.50000  0.0000 -0.5000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000 -0.5000  0.0000 
       0.68029  0.74735  0.50000  0.0000 -0.5000  0.0000 
       0.18030  0.75265  0.00000  0.0000  0.5000  0.0000 
       0.68029  0.25265  0.00000  0.0000  0.5000  0.0000 
       0.81971  0.75265  0.50000  0.0000  0.5000  0.0000 
       0.31971  0.25265  0.50000  0.0000  0.5000  0.0000 
       0.81971  0.24735  0.00000  0.0000 -0.5000  0.0000 
       0.31971  0.74735  0.00000  0.0000 -0.5000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000 -0.5000  0.0000 
       0.68029  0.99735  0.00000  0.0000 -0.5000  0.0000 
       0.18030  0.50265  0.50000  0.0000  0.5000  0.0000 
       0.68029  0.00265  0.50000  0.0000  0.5000  0.0000 
       0.81971  0.50265  0.00000  0.0000  0.5000  0.0000 
       0.31971  0.00265  0.00000  0.0000  0.5000  0.0000 
       0.81971  0.49735  0.50000  0.0000 -0.5000  0.0000 
       0.31971  0.99735  0.50000  0.0000 -0.5000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  0.0000  1.0000 
       0.56971  0.62500  0.75530  0.0000  0.0000  1.0000 
       0.06971  0.87500  0.25530  0.0000  0.0000  1.0000 
       0.06971  0.12500  0.75530  0.0000  0.0000  1.0000 
       0.56971  0.37500  0.74470  0.0000  0.0000 -1.0000 
       0.56971  0.62500  0.24470  0.0000  0.0000 -1.0000 
       0.06971  0.12500  0.24470  0.0000  0.0000 -1.0000 
       0.06971  0.87500  0.74470  0.0000  0.0000 -1.0000 
       0.43029  0.37500  0.24470  0.0000  0.0000 -1.0000 
       0.43029  0.62500  0.74470  0.0000  0.0000 -1.0000 
       0.93029  0.87500  0.24470  0.0000  0.0000 -1.0000 
       0.93029  0.12500  0.74470  0.0000  0.0000 -1.0000 
       0.43029  0.37500  0.75530  0.0000  0.0000  1.0000 
       0.43029  0.62500  0.25530  0.0000  0.0000  1.0000 
       0.93029  0.12500  0.25530  0.0000  0.0000  1.0000 
       0.93029  0.87500  0.75530  0.0000  0.0000  1.0000 
La1_6  0.56971  0.87500  0.25530  0.0000  0.0000  1.0000 
       0.56971  0.12500  0.75530  0.0000  0.0000  1.0000 
       0.06971  0.37500  0.25530  0.0000  0.0000  1.0000 
       0.06971  0.62500  0.75530  0.0000  0.0000  1.0000 
       0.56971  0.12500  0.24470  0.0000  0.0000 -1.0000 
       0.56971  0.87500  0.74470  0.0000  0.0000 -1.0000 
       0.06971  0.37500  0.74470  0.0000  0.0000 -1.0000 
       0.06971  0.62500  0.24470  0.0000  0.0000 -1.0000 
       0.43029  0.87500  0.24470  0.0000  0.0000 -1.0000 
       0.43029  0.12500  0.74470  0.0000  0.0000 -1.0000 
       0.93029  0.37500  0.24470  0.0000  0.0000 -1.0000 
       0.93029  0.62500  0.74470  0.0000  0.0000 -1.0000 
       0.43029  0.12500  0.25530  0.0000  0.0000  1.0000 
       0.43029  0.87500  0.75530  0.0000  0.0000  1.0000 
       0.93029  0.37500  0.75530  0.0000  0.0000  1.0000 
       0.93029  0.62500  0.25530  0.0000  0.0000  1.0000 

P4_2/ncm[0,0,0]GM1+(a)[La1:i:dsp]A'_2(a) normfactor = 0.00668
La1_1  0.18030  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.74735  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000 -1.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000 -1.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.74735  0.00000 -1.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.18030  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.81971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000 -1.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530 -1.0000  0.0000  0.0000 
       0.56971  0.62500  0.75530 -1.0000  0.0000  0.0000 
       0.06971  0.87500  0.25530 -1.0000  0.0000  0.0000 
       0.06971  0.12500  0.75530 -1.0000  0.0000  0.0000 
       0.56971  0.37500  0.74470 -1.0000  0.0000  0.0000 
       0.56971  0.62500  0.24470 -1.0000  0.0000  0.0000 
       0.06971  0.12500  0.24470 -1.0000  0.0000  0.0000 
       0.06971  0.87500  0.74470 -1.0000  0.0000  0.0000 
       0.43029  0.37500  0.24470  1.0000  0.0000  0.0000 
       0.43029  0.62500  0.74470  1.0000  0.0000  0.0000 
       0.93029  0.87500  0.24470  1.0000  0.0000  0.0000 
       0.93029  0.12500  0.74470  1.0000  0.0000  0.0000 
       0.43029  0.37500  0.75530  1.0000  0.0000  0.0000 
       0.43029  0.62500  0.25530  1.0000  0.0000  0.0000 
       0.93029  0.12500  0.25530  1.0000  0.0000  0.0000 
       0.93029  0.87500  0.75530  1.0000  0.0000  0.0000 
La1_6  0.56971  0.87500  0.25530 -1.0000  0.0000  0.0000 
       0.56971  0.12500  0.75530 -1.0000  0.0000  0.0000 
       0.06971  0.37500  0.25530 -1.0000  0.0000  0.0000 
       0.06971  0.62500  0.75530 -1.0000  0.0000  0.0000 
       0.56971  0.12500  0.24470 -1.0000  0.0000  0.0000 
       0.56971  0.87500  0.74470 -1.0000  0.0000  0.0000 
       0.06971  0.37500  0.74470 -1.0000  0.0000  0.0000 
       0.06971  0.62500  0.24470 -1.0000  0.0000  0.0000 
       0.43029  0.87500  0.24470  1.0000  0.0000  0.0000 
       0.43029  0.12500  0.74470  1.0000  0.0000  0.0000 
       0.93029  0.37500  0.24470  1.0000  0.0000  0.0000 
       0.93029  0.62500  0.74470  1.0000  0.0000  0.0000 
       0.43029  0.12500  0.25530  1.0000  0.0000  0.0000 
       0.43029  0.87500  0.75530  1.0000  0.0000  0.0000 
       0.93029  0.37500  0.75530  1.0000  0.0000  0.0000 
       0.93029  0.62500  0.25530  1.0000  0.0000  0.0000 

P4_2/ncm[0,0,0]GM4+(a)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.18030  0.74735  0.50000  0.0000 -0.5000  0.0000 
       0.68029  0.24735  0.50000  0.0000 -0.5000  0.0000 
       0.18030  0.25265  0.00000  0.0000  0.5000  0.0000 
       0.68029  0.75265  0.00000  0.0000  0.5000  0.0000 
       0.81971  0.25265  0.50000  0.0000  0.5000  0.0000 
       0.31971  0.75265  0.50000  0.0000  0.5000  0.0000 
       0.81971  0.74735  0.00000  0.0000 -0.5000  0.0000 
       0.31971  0.24735  0.00000  0.0000 -0.5000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000 -0.5000  0.0000 
       0.68029  0.49735  0.00000  0.0000 -0.5000  0.0000 
       0.18030  0.00265  0.50000  0.0000  0.5000  0.0000 
       0.68029  0.50265  0.50000  0.0000  0.5000  0.0000 
       0.81971  0.00265  0.00000  0.0000  0.5000  0.0000 
       0.31971  0.50265  0.00000  0.0000  0.5000  0.0000 
       0.81971  0.99735  0.50000  0.0000 -0.5000  0.0000 
       0.31971  0.49735  0.50000  0.0000 -0.5000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000 -0.5000  0.0000 
       0.68029  0.74735  0.50000  0.0000 -0.5000  0.0000 
       0.18030  0.75265  0.00000  0.0000  0.5000  0.0000 
       0.68029  0.25265  0.00000  0.0000  0.5000  0.0000 
       0.81971  0.75265  0.50000  0.0000  0.5000  0.0000 
       0.31971  0.25265  0.50000  0.0000  0.5000  0.0000 
       0.81971  0.24735  0.00000  0.0000 -0.5000  0.0000 
       0.31971  0.74735  0.00000  0.0000 -0.5000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000 -0.5000  0.0000 
       0.68029  0.99735  0.00000  0.0000 -0.5000  0.0000 
       0.18030  0.50265  0.50000  0.0000  0.5000  0.0000 
       0.68029  0.00265  0.50000  0.0000  0.5000  0.0000 
       0.81971  0.50265  0.00000  0.0000  0.5000  0.0000 
       0.31971  0.00265  0.00000  0.0000  0.5000  0.0000 
       0.81971  0.49735  0.50000  0.0000 -0.5000  0.0000 
       0.31971  0.99735  0.50000  0.0000 -0.5000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  0.0000 -1.0000 
       0.56971  0.62500  0.75530  0.0000  0.0000 -1.0000 
       0.06971  0.87500  0.25530  0.0000  0.0000 -1.0000 
       0.06971  0.12500  0.75530  0.0000  0.0000 -1.0000 
       0.56971  0.37500  0.74470  0.0000  0.0000  1.0000 
       0.56971  0.62500  0.24470  0.0000  0.0000  1.0000 
       0.06971  0.12500  0.24470  0.0000  0.0000  1.0000 
       0.06971  0.87500  0.74470  0.0000  0.0000  1.0000 
       0.43029  0.37500  0.24470  0.0000  0.0000  1.0000 
       0.43029  0.62500  0.74470  0.0000  0.0000  1.0000 
       0.93029  0.87500  0.24470  0.0000  0.0000  1.0000 
       0.93029  0.12500  0.74470  0.0000  0.0000  1.0000 
       0.43029  0.37500  0.75530  0.0000  0.0000 -1.0000 
       0.43029  0.62500  0.25530  0.0000  0.0000 -1.0000 
       0.93029  0.12500  0.25530  0.0000  0.0000 -1.0000 
       0.93029  0.87500  0.75530  0.0000  0.0000 -1.0000 
La1_6  0.56971  0.87500  0.25530  0.0000  0.0000 -1.0000 
       0.56971  0.12500  0.75530  0.0000  0.0000 -1.0000 
       0.06971  0.37500  0.25530  0.0000  0.0000 -1.0000 
       0.06971  0.62500  0.75530  0.0000  0.0000 -1.0000 
       0.56971  0.12500  0.24470  0.0000  0.0000  1.0000 
       0.56971  0.87500  0.74470  0.0000  0.0000  1.0000 
       0.06971  0.37500  0.74470  0.0000  0.0000  1.0000 
       0.06971  0.62500  0.24470  0.0000  0.0000  1.0000 
       0.43029  0.87500  0.24470  0.0000  0.0000  1.0000 
       0.43029  0.12500  0.74470  0.0000  0.0000  1.0000 
       0.93029  0.37500  0.24470  0.0000  0.0000  1.0000 
       0.93029  0.62500  0.74470  0.0000  0.0000  1.0000 
       0.43029  0.12500  0.25530  0.0000  0.0000 -1.0000 
       0.43029  0.87500  0.75530  0.0000  0.0000 -1.0000 
       0.93029  0.37500  0.75530  0.0000  0.0000 -1.0000 
       0.93029  0.62500  0.25530  0.0000  0.0000 -1.0000 

P4_2/ncm[0,0,0]GM4+(a)[La1:i:dsp]A'_2(a) normfactor = 0.00668
La1_1  0.18030  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.74735  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000 -1.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000 -1.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.74735  0.00000 -1.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.18030  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.81971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000 -1.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  1.0000  0.0000  0.0000 
       0.56971  0.62500  0.75530  1.0000  0.0000  0.0000 
       0.06971  0.87500  0.25530  1.0000  0.0000  0.0000 
       0.06971  0.12500  0.75530  1.0000  0.0000  0.0000 
       0.56971  0.37500  0.74470  1.0000  0.0000  0.0000 
       0.56971  0.62500  0.24470  1.0000  0.0000  0.0000 
       0.06971  0.12500  0.24470  1.0000  0.0000  0.0000 
       0.06971  0.87500  0.74470  1.0000  0.0000  0.0000 
       0.43029  0.37500  0.24470 -1.0000  0.0000  0.0000 
       0.43029  0.62500  0.74470 -1.0000  0.0000  0.0000 
       0.93029  0.87500  0.24470 -1.0000  0.0000  0.0000 
       0.93029  0.12500  0.74470 -1.0000  0.0000  0.0000 
       0.43029  0.37500  0.75530 -1.0000  0.0000  0.0000 
       0.43029  0.62500  0.25530 -1.0000  0.0000  0.0000 
       0.93029  0.12500  0.25530 -1.0000  0.0000  0.0000 
       0.93029  0.87500  0.75530 -1.0000  0.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  1.0000  0.0000  0.0000 
       0.56971  0.12500  0.75530  1.0000  0.0000  0.0000 
       0.06971  0.37500  0.25530  1.0000  0.0000  0.0000 
       0.06971  0.62500  0.75530  1.0000  0.0000  0.0000 
       0.56971  0.12500  0.24470  1.0000  0.0000  0.0000 
       0.56971  0.87500  0.74470  1.0000  0.0000  0.0000 
       0.06971  0.37500  0.74470  1.0000  0.0000  0.0000 
       0.06971  0.62500  0.24470  1.0000  0.0000  0.0000 
       0.43029  0.87500  0.24470 -1.0000  0.0000  0.0000 
       0.43029  0.12500  0.74470 -1.0000  0.0000  0.0000 
       0.93029  0.37500  0.24470 -1.0000  0.0000  0.0000 
       0.93029  0.62500  0.74470 -1.0000  0.0000  0.0000 
       0.43029  0.12500  0.25530 -1.0000  0.0000  0.0000 
       0.43029  0.87500  0.75530 -1.0000  0.0000  0.0000 
       0.93029  0.37500  0.75530 -1.0000  0.0000  0.0000 
       0.93029  0.62500  0.25530 -1.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M2(0,a)[La1:i:dsp]A'_1(a) normfactor = 0.01653
La1_1  0.18030  0.74735  0.50000  0.0000 -1.0000  0.0000 
       0.68029  0.24735  0.50000  0.0000 -1.0000  0.0000 
       0.18030  0.25265  0.00000  0.0000  1.0000  0.0000 
       0.68029  0.75265  0.00000  0.0000  1.0000  0.0000 
       0.81971  0.25265  0.50000  0.0000  1.0000  0.0000 
       0.31971  0.75265  0.50000  0.0000  1.0000  0.0000 
       0.81971  0.74735  0.00000  0.0000 -1.0000  0.0000 
       0.31971  0.24735  0.00000  0.0000 -1.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000  1.0000  0.0000 
       0.68029  0.49735  0.00000  0.0000  1.0000  0.0000 
       0.18030  0.00265  0.50000  0.0000 -1.0000  0.0000 
       0.68029  0.50265  0.50000  0.0000 -1.0000  0.0000 
       0.81971  0.00265  0.00000  0.0000 -1.0000  0.0000 
       0.31971  0.50265  0.00000  0.0000 -1.0000  0.0000 
       0.81971  0.99735  0.50000  0.0000  1.0000  0.0000 
       0.31971  0.49735  0.50000  0.0000  1.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000 -1.0000  0.0000 
       0.68029  0.74735  0.50000  0.0000 -1.0000  0.0000 
       0.18030  0.75265  0.00000  0.0000  1.0000  0.0000 
       0.68029  0.25265  0.00000  0.0000  1.0000  0.0000 
       0.81971  0.75265  0.50000  0.0000  1.0000  0.0000 
       0.31971  0.25265  0.50000  0.0000  1.0000  0.0000 
       0.81971  0.24735  0.00000  0.0000 -1.0000  0.0000 
       0.31971  0.74735  0.00000  0.0000 -1.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000  1.0000  0.0000 
       0.68029  0.99735  0.00000  0.0000  1.0000  0.0000 
       0.18030  0.50265  0.50000  0.0000 -1.0000  0.0000 
       0.68029  0.00265  0.50000  0.0000 -1.0000  0.0000 
       0.81971  0.50265  0.00000  0.0000 -1.0000  0.0000 
       0.31971  0.00265  0.00000  0.0000 -1.0000  0.0000 
       0.81971  0.49735  0.50000  0.0000  1.0000  0.0000 
       0.31971  0.99735  0.50000  0.0000  1.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.75530  0.0000  0.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.56971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.25530  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M2(0,a)[La1:i:dsp]A'_2(a) normfactor = 0.00944
La1_1  0.18030  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.74735  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000 -1.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000 -1.0000  0.0000  0.0000 
       0.68029  0.49735  0.00000 -1.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000 -1.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000  1.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000  1.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000  1.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000 -1.0000  0.0000  0.0000 
       0.31971  0.74735  0.00000 -1.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000 -1.0000  0.0000  0.0000 
       0.68029  0.99735  0.00000 -1.0000  0.0000  0.0000 
       0.18030  0.50265  0.50000 -1.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000 -1.0000  0.0000  0.0000 
       0.81971  0.50265  0.00000  1.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000  1.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000  1.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000  1.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.56971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.06971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.43029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.93029  0.87500  0.75530  0.0000  0.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.56971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.56971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.06971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.43029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.43029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.93029  0.62500  0.25530  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M2(0,a)[La1:i:dsp]A''(a) normfactor = 0.01653
La1_1  0.18030  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.18030  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.18030  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.18030  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.18030  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.68029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.18030  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.68029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.81971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.31971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.81971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.31971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.56971  0.37500  0.25530  0.0000 -1.0000  0.0000 
       0.56971  0.62500  0.75530  0.0000  1.0000  0.0000 
       0.06971  0.87500  0.25530  0.0000 -1.0000  0.0000 
       0.06971  0.12500  0.75530  0.0000  1.0000  0.0000 
       0.56971  0.37500  0.74470  0.0000 -1.0000  0.0000 
       0.56971  0.62500  0.24470  0.0000  1.0000  0.0000 
       0.06971  0.12500  0.24470  0.0000  1.0000  0.0000 
       0.06971  0.87500  0.74470  0.0000 -1.0000  0.0000 
       0.43029  0.37500  0.24470  0.0000 -1.0000  0.0000 
       0.43029  0.62500  0.74470  0.0000  1.0000  0.0000 
       0.93029  0.87500  0.24470  0.0000 -1.0000  0.0000 
       0.93029  0.12500  0.74470  0.0000  1.0000  0.0000 
       0.43029  0.37500  0.75530  0.0000 -1.0000  0.0000 
       0.43029  0.62500  0.25530  0.0000  1.0000  0.0000 
       0.93029  0.12500  0.25530  0.0000  1.0000  0.0000 
       0.93029  0.87500  0.75530  0.0000 -1.0000  0.0000 
La1_6  0.56971  0.87500  0.25530  0.0000 -1.0000  0.0000 
       0.56971  0.12500  0.75530  0.0000  1.0000  0.0000 
       0.06971  0.37500  0.25530  0.0000 -1.0000  0.0000 
       0.06971  0.62500  0.75530  0.0000  1.0000  0.0000 
       0.56971  0.12500  0.24470  0.0000  1.0000  0.0000 
       0.56971  0.87500  0.74470  0.0000 -1.0000  0.0000 
       0.06971  0.37500  0.74470  0.0000 -1.0000  0.0000 
       0.06971  0.62500  0.24470  0.0000  1.0000  0.0000 
       0.43029  0.87500  0.24470  0.0000 -1.0000  0.0000 
       0.43029  0.12500  0.74470  0.0000  1.0000  0.0000 
       0.93029  0.37500  0.24470  0.0000 -1.0000  0.0000 
       0.93029  0.62500  0.74470  0.0000  1.0000  0.0000 
       0.43029  0.12500  0.25530  0.0000  1.0000  0.0000 
       0.43029  0.87500  0.75530  0.0000 -1.0000  0.0000 
       0.93029  0.37500  0.75530  0.0000 -1.0000  0.0000 
       0.93029  0.62500  0.25530  0.0000  1.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M2(0,a)[Cu1:d:dsp]Au(a) normfactor = 0.02337
Cu1_1  0.00000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.00000  0.0000  0.0000  0.0000 
Cu1_2  0.00000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_3  0.00000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.50000  0.0000  0.0000  0.0000 
Cu1_4  0.75000  0.37500  0.25000  0.0000 -1.0000  0.0000 
       0.75000  0.62500  0.75000  0.0000  1.0000  0.0000 
       0.75000  0.87500  0.25000  0.0000 -1.0000  0.0000 
       0.75000  0.12500  0.75000  0.0000  1.0000  0.0000 
       0.25000  0.37500  0.25000  0.0000 -1.0000  0.0000 
       0.25000  0.62500  0.75000  0.0000  1.0000  0.0000 
       0.25000  0.87500  0.25000  0.0000 -1.0000  0.0000 
       0.25000  0.12500  0.75000  0.0000  1.0000  0.0000 
       0.75000  0.12500  0.25000  0.0000  1.0000  0.0000 
       0.75000  0.37500  0.75000  0.0000 -1.0000  0.0000 
       0.75000  0.62500  0.25000  0.0000  1.0000  0.0000 
       0.75000  0.87500  0.75000  0.0000 -1.0000  0.0000 
       0.25000  0.12500  0.25000  0.0000  1.0000  0.0000 
       0.25000  0.37500  0.75000  0.0000 -1.0000  0.0000 
       0.25000  0.62500  0.25000  0.0000  1.0000  0.0000 
       0.25000  0.87500  0.75000  0.0000 -1.0000  0.0000 

Displacive mode amplitudes

mode                                 As       Ap      dmax
[1/4,1/4,1/2]S1[La1:i:dsp]A'_1(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_2(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_3(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_4(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_5(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_6(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A''(a)   0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[Cu1:d:dsp]Bu_1(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[Cu1:d:dsp]Bu_2(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[Cu1:d:dsp]Bu_3(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[Cu1:d:dsp]Bu_4(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1  all               0.00000  0.00000

[0,0,0]GM1+[La1:i:dsp]A'_1(a)      0.00000  0.00000  0.00000
[0,0,0]GM1+[La1:i:dsp]A'_2(a)      0.00000  0.00000  0.00000
[0,0,0]GM1+  all                   0.00000  0.00000

[0,0,0]GM4+[La1:i:dsp]A'_1(a)      0.00000  0.00000  0.00000
[0,0,0]GM4+[La1:i:dsp]A'_2(a)      0.00000  0.00000  0.00000
[0,0,0]GM4+  all                   0.00000  0.00000

[1/2,1/2,0]M2[La1:i:dsp]A'_1(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M2[La1:i:dsp]A'_2(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M2[La1:i:dsp]A''(a)     0.00000  0.00000  0.00000
[1/2,1/2,0]M2[Cu1:d:dsp]Au(a)      0.00000  0.00000  0.00000
[1/2,1/2,0]M2  all                 0.00000  0.00000

Overall                            0.00000  0.00000

==> anc/s1_Bmmb.txt <==
Parent structure (138 P4_2/ncm)
a=5.34837, b=5.34837, c=13.23520, alpha=90.00000, beta=90.00000, gamma=90.00000
atom site    x        y        z        occ  
La1  8i    0.00530  0.00530  0.36059  1.00000
Cu1  4d    0.00000  0.00000  0.00000  1.00000

Subgroup details
63 Cmcm, basis={(2,2,0),(0,0,-2),(-1,1,0)}, origin=(3/2,1,1), s=4, i=8, k-active= (1/4,1/4,1/2)

Undistorted superstructure 
a=15.12747, b=26.47040, c=7.56374, alpha=90.00000, beta=90.00000, gamma=90.00000
atom  site    x        y        z        occ     displ 
La1_1 8g    0.37765  0.31971  0.25000  1.00000  0.00000  
La1_2 8g    0.87765  0.31971  0.25000  1.00000  0.00000  
La1_3 8g    0.87235  0.18030  0.25000  1.00000  0.00000  
La1_4 8g    0.37235  0.18030  0.25000  1.00000  0.00000  
La1_5 16h   0.75000  0.43029  0.49470  1.00000  0.00000  
La1_6 8f    0.00000  0.93029  0.99470  1.00000  0.00000  
La1_7 8f    0.00000  0.43029  0.99470  1.00000  0.00000  
Cu1_1 8g    0.87500  0.00000  0.25000  1.00000  0.00000  
Cu1_2 8g    0.37500  0.00000  0.25000  1.00000  0.00000  
Cu1_3 8d    0.25000  0.25000  0.00000  1.00000  0.00000  
Cu1_4 8f    0.00000  0.75000  0.00000  1.00000  0.00000  

Distorted superstructure 
a=15.12747, b=26.47040, c=7.56374, alpha=90.00000, beta=90.00000, gamma=90.00000
atom  site    x        y        z        occ     displ 
La1_1 8g    0.37765  0.31971  0.25000  1.00000  0.00000  
La1_2 8g    0.87765  0.31971  0.25000  1.00000  0.00000  
La1_3 8g    0.87235  0.18030  0.25000  1.00000  0.00000  
La1_4 8g    0.37235  0.18030  0.25000  1.00000  0.00000  
La1_5 16h   0.75000  0.43029  0.49470  1.00000  0.00000  
La1_6 8f    0.00000  0.93029  0.99470  1.00000  0.00000  
La1_7 8f    0.00000  0.43029  0.99470  1.00000  0.00000  
Cu1_1 8g    0.87500  0.00000  0.25000  1.00000  0.00000  
Cu1_2 8g    0.37500  0.00000  0.25000  1.00000  0.00000  
Cu1_3 8d    0.25000  0.25000  0.00000  1.00000  0.00000  
Cu1_4 8f    0.00000  0.75000  0.00000  1.00000  0.00000  

Displacive mode definitions

atom     x        y        z        dx      dy      dz   
P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[La1:i:dsp]A'_1(a) normfactor = 0.01653
La1_1  0.37765  0.31971  0.25000  1.0000  0.0000  0.0000 
       0.87765  0.81971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.81971  0.25000 -1.0000  0.0000  0.0000 
       0.62235  0.31971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.18030  0.75000 -1.0000  0.0000  0.0000 
       0.62235  0.68029  0.75000 -1.0000  0.0000  0.0000 
       0.37765  0.68029  0.75000  1.0000  0.0000  0.0000 
       0.87765  0.18030  0.75000  1.0000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000 -1.0000  0.0000  0.0000 
       0.87765  0.31971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.31971  0.25000  1.0000  0.0000  0.0000 
       0.62235  0.81971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.68029  0.75000  1.0000  0.0000  0.0000 
       0.62235  0.18030  0.75000  1.0000  0.0000  0.0000 
       0.37765  0.18030  0.75000 -1.0000  0.0000  0.0000 
       0.87765  0.68029  0.75000 -1.0000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000 -1.0000  0.0000  0.0000 
       0.12765  0.81971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.81971  0.75000  1.0000  0.0000  0.0000 
       0.37235  0.31971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.18030  0.25000  1.0000  0.0000  0.0000 
       0.37235  0.68029  0.25000  1.0000  0.0000  0.0000 
       0.62765  0.68029  0.25000 -1.0000  0.0000  0.0000 
       0.12765  0.18030  0.25000 -1.0000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  1.0000  0.0000  0.0000 
       0.12765  0.31971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.31971  0.75000 -1.0000  0.0000  0.0000 
       0.37235  0.81971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.68029  0.25000 -1.0000  0.0000  0.0000 
       0.37235  0.18030  0.25000 -1.0000  0.0000  0.0000 
       0.62765  0.18030  0.25000  1.0000  0.0000  0.0000 
       0.12765  0.68029  0.25000  1.0000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[La1:i:dsp]A'_2(a) normfactor = 0.01653
La1_1  0.37765  0.31971  0.25000  1.0000  0.0000  0.0000 
       0.87765  0.81971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.81971  0.25000 -1.0000  0.0000  0.0000 
       0.62235  0.31971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.18030  0.75000 -1.0000  0.0000  0.0000 
       0.62235  0.68029  0.75000 -1.0000  0.0000  0.0000 
       0.37765  0.68029  0.75000  1.0000  0.0000  0.0000 
       0.87765  0.18030  0.75000  1.0000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000 -1.0000  0.0000  0.0000 
       0.87765  0.31971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.31971  0.25000  1.0000  0.0000  0.0000 
       0.62235  0.81971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.68029  0.75000  1.0000  0.0000  0.0000 
       0.62235  0.18030  0.75000  1.0000  0.0000  0.0000 
       0.37765  0.18030  0.75000 -1.0000  0.0000  0.0000 
       0.87765  0.68029  0.75000 -1.0000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  1.0000  0.0000  0.0000 
       0.12765  0.81971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.81971  0.75000 -1.0000  0.0000  0.0000 
       0.37235  0.31971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.18030  0.25000 -1.0000  0.0000  0.0000 
       0.37235  0.68029  0.25000 -1.0000  0.0000  0.0000 
       0.62765  0.68029  0.25000  1.0000  0.0000  0.0000 
       0.12765  0.18030  0.25000  1.0000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000 -1.0000  0.0000  0.0000 
       0.12765  0.31971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.31971  0.75000  1.0000  0.0000  0.0000 
       0.37235  0.81971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.68029  0.25000  1.0000  0.0000  0.0000 
       0.37235  0.18030  0.25000  1.0000  0.0000  0.0000 
       0.62765  0.18030  0.25000 -1.0000  0.0000  0.0000 
       0.12765  0.68029  0.25000 -1.0000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[La1:i:dsp]A'_3(a) normfactor = 0.04674
La1_1  0.37765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000 -0.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000 -0.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000 -0.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000 -0.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000 -0.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000 -0.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000 -0.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000 -0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000  1.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000  1.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000 -1.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000 -1.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000 -1.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000 -1.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000  1.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000  1.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000 -1.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[La1:i:dsp]A'_4(a) normfactor = 0.00944
La1_1  0.37765  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000  1.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000  1.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000  1.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000  1.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000 -1.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000 -1.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000 -1.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000 -1.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000  1.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000  1.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000 -1.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000 -1.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000 -1.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000 -1.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000  1.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[La1:i:dsp]A'_5(a) normfactor = 0.00944
La1_1  0.37765  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000  1.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000  1.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000  1.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000  1.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000 -1.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000 -1.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000 -1.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000 -1.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000  1.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000  1.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000  1.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000 -1.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000 -1.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000 -1.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000 -1.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[La1:i:dsp]A'_6(a) normfactor = 0.01336
La1_1  0.37765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000 -0.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000 -0.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000 -0.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000 -0.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000 -0.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000 -0.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000 -0.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000 -0.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000 -1.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000 -1.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000 -1.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000 -1.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000  1.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000  1.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000  1.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000  1.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000 -1.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[La1:i:dsp]A''(a) normfactor = 0.02337
La1_1  0.37765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470 -1.0000  0.0000  0.0000 
       0.75000  0.43029  0.49470  1.0000  0.0000  0.0000 
       0.25000  0.93029  0.49470  1.0000  0.0000  0.0000 
       0.25000  0.43029  0.49470 -1.0000  0.0000  0.0000 
       0.25000  0.93029  0.00530  1.0000  0.0000  0.0000 
       0.25000  0.43029  0.00530 -1.0000  0.0000  0.0000 
       0.75000  0.93029  0.00530 -1.0000  0.0000  0.0000 
       0.75000  0.43029  0.00530  1.0000  0.0000  0.0000 
       0.75000  0.06971  0.50530 -1.0000  0.0000  0.0000 
       0.75000  0.56971  0.50530  1.0000  0.0000  0.0000 
       0.25000  0.06971  0.50530  1.0000  0.0000  0.0000 
       0.25000  0.56971  0.50530 -1.0000  0.0000  0.0000 
       0.25000  0.06971  0.99470  1.0000  0.0000  0.0000 
       0.25000  0.56971  0.99470 -1.0000  0.0000  0.0000 
       0.75000  0.06971  0.99470 -1.0000  0.0000  0.0000 
       0.75000  0.56971  0.99470  1.0000  0.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.43029  0.99470 -0.0000  0.0000  0.0000 
       0.50000  0.93029  0.99470 -0.0000  0.0000  0.0000 
       0.00000  0.43029  0.50530 -0.0000  0.0000  0.0000 
       0.50000  0.93029  0.50530 -0.0000  0.0000  0.0000 
       0.00000  0.56971  0.00530 -0.0000  0.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[Cu1:d:dsp]Bu_1(a) normfactor = 0.02337
Cu1_1  0.37500  0.50000  0.25000  1.0000  0.0000  0.0000 
       0.62500  0.50000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.00000  0.25000  1.0000  0.0000  0.0000 
       0.12500  0.00000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.00000  0.75000  1.0000  0.0000  0.0000 
       0.12500  0.00000  0.25000 -1.0000  0.0000  0.0000 
       0.37500  0.50000  0.75000  1.0000  0.0000  0.0000 
       0.62500  0.50000  0.25000 -1.0000  0.0000  0.0000 
Cu1_2  0.37500  0.00000  0.25000 -1.0000  0.0000  0.0000 
       0.62500  0.00000  0.75000  1.0000  0.0000  0.0000 
       0.87500  0.50000  0.25000 -1.0000  0.0000  0.0000 
       0.12500  0.50000  0.75000  1.0000  0.0000  0.0000 
       0.87500  0.50000  0.75000 -1.0000  0.0000  0.0000 
       0.12500  0.50000  0.25000  1.0000  0.0000  0.0000 
       0.37500  0.00000  0.75000 -1.0000  0.0000  0.0000 
       0.62500  0.00000  0.25000  1.0000  0.0000  0.0000 
Cu1_3  0.75000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.50000  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[Cu1:d:dsp]Bu_2(a) normfactor = 0.06610
Cu1_1  0.37500  0.50000  0.25000  0.0000  0.0000  0.0000 
       0.62500  0.50000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.00000  0.25000  0.0000  0.0000  0.0000 
       0.12500  0.00000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.00000  0.75000  0.0000  0.0000  0.0000 
       0.12500  0.00000  0.25000  0.0000  0.0000  0.0000 
       0.37500  0.50000  0.75000  0.0000  0.0000  0.0000 
       0.62500  0.50000  0.25000  0.0000  0.0000  0.0000 
Cu1_2  0.37500  0.00000  0.25000  0.0000  0.0000  0.0000 
       0.62500  0.00000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.50000  0.25000  0.0000  0.0000  0.0000 
       0.12500  0.50000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.50000  0.75000  0.0000  0.0000  0.0000 
       0.12500  0.50000  0.25000  0.0000  0.0000  0.0000 
       0.37500  0.00000  0.75000  0.0000  0.0000  0.0000 
       0.62500  0.00000  0.25000  0.0000  0.0000  0.0000 
Cu1_3  0.75000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.50000  0.0000  0.0000 -0.0000 
       0.25000  0.75000  0.50000  0.0000  0.0000 -0.0000 
       0.25000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.75000  0.00000  0.0000  0.0000  1.0000 
       0.00000  0.25000  0.00000  0.0000  0.0000 -1.0000 
       0.50000  0.75000  0.00000  0.0000  0.0000 -1.0000 
       0.50000  0.25000  0.00000  0.0000  0.0000  1.0000 
       0.00000  0.75000  0.50000  0.0000  0.0000 -1.0000 
       0.00000  0.25000  0.50000  0.0000  0.0000  1.0000 
       0.50000  0.75000  0.50000  0.0000  0.0000  1.0000 
       0.50000  0.25000  0.50000  0.0000  0.0000 -1.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[Cu1:d:dsp]Bu_3(a) normfactor = 0.01336
Cu1_1  0.37500  0.50000  0.25000  0.0000 -1.0000  0.0000 
       0.62500  0.50000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.00000  0.25000  0.0000 -1.0000  0.0000 
       0.12500  0.00000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.00000  0.75000  0.0000  1.0000  0.0000 
       0.12500  0.00000  0.25000  0.0000 -1.0000  0.0000 
       0.37500  0.50000  0.75000  0.0000  1.0000  0.0000 
       0.62500  0.50000  0.25000  0.0000 -1.0000  0.0000 
Cu1_2  0.37500  0.00000  0.25000  0.0000  1.0000  0.0000 
       0.62500  0.00000  0.75000  0.0000 -1.0000  0.0000 
       0.87500  0.50000  0.25000  0.0000  1.0000  0.0000 
       0.12500  0.50000  0.75000  0.0000 -1.0000  0.0000 
       0.87500  0.50000  0.75000  0.0000 -1.0000  0.0000 
       0.12500  0.50000  0.25000  0.0000  1.0000  0.0000 
       0.37500  0.00000  0.75000  0.0000 -1.0000  0.0000 
       0.62500  0.00000  0.25000  0.0000  1.0000  0.0000 
Cu1_3  0.75000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.50000  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S1(a,a;0,0)[Cu1:d:dsp]Bu_4(a) normfactor = 0.01889
Cu1_1  0.37500  0.50000  0.25000  0.0000  0.0000  0.0000 
       0.62500  0.50000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.00000  0.25000  0.0000  0.0000  0.0000 
       0.12500  0.00000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.00000  0.75000  0.0000  0.0000  0.0000 
       0.12500  0.00000  0.25000  0.0000  0.0000  0.0000 
       0.37500  0.50000  0.75000  0.0000  0.0000  0.0000 
       0.62500  0.50000  0.25000  0.0000  0.0000  0.0000 
Cu1_2  0.37500  0.00000  0.25000  0.0000  0.0000  0.0000 
       0.62500  0.00000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.50000  0.25000  0.0000  0.0000  0.0000 
       0.12500  0.50000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.50000  0.75000  0.0000  0.0000  0.0000 
       0.12500  0.50000  0.25000  0.0000  0.0000  0.0000 
       0.37500  0.00000  0.75000  0.0000  0.0000  0.0000 
       0.62500  0.00000  0.25000  0.0000  0.0000  0.0000 
Cu1_3  0.75000  0.75000  0.50000  0.0000 -0.0000  0.0000 
       0.75000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.50000  0.0000 -0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.75000  0.00000  0.0000 -1.0000  0.0000 
       0.00000  0.25000  0.00000  0.0000  1.0000  0.0000 
       0.50000  0.75000  0.00000  0.0000  1.0000  0.0000 
       0.50000  0.25000  0.00000  0.0000 -1.0000  0.0000 
       0.00000  0.75000  0.50000  0.0000 -1.0000  0.0000 
       0.00000  0.25000  0.50000  0.0000  1.0000  0.0000 
       0.50000  0.75000  0.50000  0.0000  1.0000  0.0000 
       0.50000  0.25000  0.50000  0.0000 -1.0000  0.0000 

P4_2/ncm[0,0,0]GM1+(a)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.37765  0.31971  0.25000  0.5000  0.0000  0.0000 
       0.87765  0.81971  0.25000  0.5000  0.0000  0.0000 
       0.12235  0.81971  0.25000 -0.5000  0.0000  0.0000 
       0.62235  0.31971  0.25000 -0.5000  0.0000  0.0000 
       0.12235  0.18030  0.75000 -0.5000  0.0000  0.0000 
       0.62235  0.68029  0.75000 -0.5000  0.0000  0.0000 
       0.37765  0.68029  0.75000  0.5000  0.0000  0.0000 
       0.87765  0.18030  0.75000  0.5000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.5000  0.0000  0.0000 
       0.87765  0.31971  0.25000  0.5000  0.0000  0.0000 
       0.12235  0.31971  0.25000 -0.5000  0.0000  0.0000 
       0.62235  0.81971  0.25000 -0.5000  0.0000  0.0000 
       0.12235  0.68029  0.75000 -0.5000  0.0000  0.0000 
       0.62235  0.18030  0.75000 -0.5000  0.0000  0.0000 
       0.37765  0.18030  0.75000  0.5000  0.0000  0.0000 
       0.87765  0.68029  0.75000  0.5000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.5000  0.0000  0.0000 
       0.12765  0.81971  0.75000  0.5000  0.0000  0.0000 
       0.87235  0.81971  0.75000 -0.5000  0.0000  0.0000 
       0.37235  0.31971  0.75000 -0.5000  0.0000  0.0000 
       0.87235  0.18030  0.25000 -0.5000  0.0000  0.0000 
       0.37235  0.68029  0.25000 -0.5000  0.0000  0.0000 
       0.62765  0.68029  0.25000  0.5000  0.0000  0.0000 
       0.12765  0.18030  0.25000  0.5000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.5000  0.0000  0.0000 
       0.12765  0.31971  0.75000  0.5000  0.0000  0.0000 
       0.87235  0.31971  0.75000 -0.5000  0.0000  0.0000 
       0.37235  0.81971  0.75000 -0.5000  0.0000  0.0000 
       0.87235  0.68029  0.25000 -0.5000  0.0000  0.0000 
       0.37235  0.18030  0.25000 -0.5000  0.0000  0.0000 
       0.62765  0.18030  0.25000  0.5000  0.0000  0.0000 
       0.12765  0.68029  0.25000  0.5000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000 -1.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000 -1.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000 -1.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000 -1.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000  1.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000  1.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000  1.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000  1.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000  1.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000  1.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000  1.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000  1.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000 -1.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000 -1.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000 -1.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000 -1.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000 -1.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000 -1.0000 

P4_2/ncm[0,0,0]GM1+(a)[La1:i:dsp]A'_2(a) normfactor = 0.00668
La1_1  0.37765  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000  1.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000  1.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000  1.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  1.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000  1.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000  1.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000  1.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000  1.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000  1.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000  1.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000  1.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000 -1.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000 -1.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000 -1.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000 -1.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000 -1.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000 -1.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000 -1.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000 -1.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000 -1.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000 -1.0000  0.0000 

P4_2/ncm[0,0,0]GM4+(a)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.37765  0.31971  0.25000  0.5000  0.0000  0.0000 
       0.87765  0.81971  0.25000  0.5000  0.0000  0.0000 
       0.12235  0.81971  0.25000 -0.5000  0.0000  0.0000 
       0.62235  0.31971  0.25000 -0.5000  0.0000  0.0000 
       0.12235  0.18030  0.75000 -0.5000  0.0000  0.0000 
       0.62235  0.68029  0.75000 -0.5000  0.0000  0.0000 
       0.37765  0.68029  0.75000  0.5000  0.0000  0.0000 
       0.87765  0.18030  0.75000  0.5000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.5000  0.0000  0.0000 
       0.87765  0.31971  0.25000  0.5000  0.0000  0.0000 
       0.12235  0.31971  0.25000 -0.5000  0.0000  0.0000 
       0.62235  0.81971  0.25000 -0.5000  0.0000  0.0000 
       0.12235  0.68029  0.75000 -0.5000  0.0000  0.0000 
       0.62235  0.18030  0.75000 -0.5000  0.0000  0.0000 
       0.37765  0.18030  0.75000  0.5000  0.0000  0.0000 
       0.87765  0.68029  0.75000  0.5000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.5000  0.0000  0.0000 
       0.12765  0.81971  0.75000  0.5000  0.0000  0.0000 
       0.87235  0.81971  0.75000 -0.5000  0.0000  0.0000 
       0.37235  0.31971  0.75000 -0.5000  0.0000  0.0000 
       0.87235  0.18030  0.25000 -0.5000  0.0000  0.0000 
       0.37235  0.68029  0.25000 -0.5000  0.0000  0.0000 
       0.62765  0.68029  0.25000  0.5000  0.0000  0.0000 
       0.12765  0.18030  0.25000  0.5000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.5000  0.0000  0.0000 
       0.12765  0.31971  0.75000  0.5000  0.0000  0.0000 
       0.87235  0.31971  0.75000 -0.5000  0.0000  0.0000 
       0.37235  0.81971  0.75000 -0.5000  0.0000  0.0000 
       0.87235  0.68029  0.25000 -0.5000  0.0000  0.0000 
       0.37235  0.18030  0.25000 -0.5000  0.0000  0.0000 
       0.62765  0.18030  0.25000  0.5000  0.0000  0.0000 
       0.12765  0.68029  0.25000  0.5000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000  1.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000 -1.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000 -1.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000  1.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  1.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  1.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000  1.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000  1.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000  1.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000 -1.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000 -1.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000 -1.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000 -1.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000  1.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000  1.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000  1.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000  1.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000 -1.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000 -1.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000 -1.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000 -1.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000  1.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000  1.0000 

P4_2/ncm[0,0,0]GM4+(a)[La1:i:dsp]A'_2(a) normfactor = 0.00668
La1_1  0.37765  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000  1.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000  1.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000  1.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000 -1.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000 -1.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  1.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000  1.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000  1.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  1.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000  1.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000 -1.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000 -1.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000 -1.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000 -1.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000  1.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000  1.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000  1.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000  1.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000 -1.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000 -1.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000 -1.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000 -1.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000  1.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000  1.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000  1.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000  1.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[La1:i:dsp]A'_1(a) normfactor = 0.01653
La1_1  0.37765  0.31971  0.25000  1.0000  0.0000  0.0000 
       0.87765  0.81971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.81971  0.25000 -1.0000  0.0000  0.0000 
       0.62235  0.31971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.18030  0.75000 -1.0000  0.0000  0.0000 
       0.62235  0.68029  0.75000 -1.0000  0.0000  0.0000 
       0.37765  0.68029  0.75000  1.0000  0.0000  0.0000 
       0.87765  0.18030  0.75000  1.0000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  1.0000  0.0000  0.0000 
       0.87765  0.31971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.31971  0.25000 -1.0000  0.0000  0.0000 
       0.62235  0.81971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.68029  0.75000 -1.0000  0.0000  0.0000 
       0.62235  0.18030  0.75000 -1.0000  0.0000  0.0000 
       0.37765  0.18030  0.75000  1.0000  0.0000  0.0000 
       0.87765  0.68029  0.75000  1.0000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000 -1.0000  0.0000  0.0000 
       0.12765  0.81971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.81971  0.75000  1.0000  0.0000  0.0000 
       0.37235  0.31971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.18030  0.25000  1.0000  0.0000  0.0000 
       0.37235  0.68029  0.25000  1.0000  0.0000  0.0000 
       0.62765  0.68029  0.25000 -1.0000  0.0000  0.0000 
       0.12765  0.18030  0.25000 -1.0000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000 -1.0000  0.0000  0.0000 
       0.12765  0.31971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.31971  0.75000  1.0000  0.0000  0.0000 
       0.37235  0.81971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.68029  0.25000  1.0000  0.0000  0.0000 
       0.37235  0.18030  0.25000  1.0000  0.0000  0.0000 
       0.62765  0.18030  0.25000 -1.0000  0.0000  0.0000 
       0.12765  0.68029  0.25000 -1.0000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[La1:i:dsp]A'_2(a) normfactor = 0.03305
La1_1  0.37765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000  1.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000 -1.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000 -1.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000  1.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  1.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  1.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000  1.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000 -1.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000 -1.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[La1:i:dsp]A'_3(a) normfactor = 0.00944
La1_1  0.37765  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000  1.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000  1.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000  1.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000 -1.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000 -1.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000 -1.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000 -1.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000  1.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000  1.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000 -1.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000 -1.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000 -1.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000 -1.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[La1:i:dsp]A'_4(a) normfactor = 0.00944
La1_1  0.37765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.18030  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.31971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.81971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.68029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.18030  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.68029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.18030  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.31971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.81971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.68029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.18030  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.68029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.93029  0.49470  0.0000 -1.0000  0.0000 
       0.75000  0.43029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.93029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.43029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.93029  0.00530  0.0000 -1.0000  0.0000 
       0.25000  0.43029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.93029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.43029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.06971  0.50530  0.0000  1.0000  0.0000 
       0.75000  0.56971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.06971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.56971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.06971  0.99470  0.0000  1.0000  0.0000 
       0.25000  0.56971  0.99470  0.0000  1.0000  0.0000 
       0.75000  0.06971  0.99470  0.0000  1.0000  0.0000 
       0.75000  0.56971  0.99470  0.0000  1.0000  0.0000 
La1_6  0.00000  0.93029  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.43029  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.93029  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.43029  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.06971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.56971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.06971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.56971  0.49470  0.0000 -1.0000  0.0000 
La1_7  0.00000  0.43029  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.93029  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.43029  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.93029  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.56971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.06971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.56971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.06971  0.49470  0.0000 -1.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[Cu1:d:dsp]Bu_1(a) normfactor = 0.02337
Cu1_1  0.37500  0.50000  0.25000  1.0000  0.0000  0.0000 
       0.62500  0.50000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.00000  0.25000  1.0000  0.0000  0.0000 
       0.12500  0.00000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.00000  0.75000  1.0000  0.0000  0.0000 
       0.12500  0.00000  0.25000 -1.0000  0.0000  0.0000 
       0.37500  0.50000  0.75000  1.0000  0.0000  0.0000 
       0.62500  0.50000  0.25000 -1.0000  0.0000  0.0000 
Cu1_2  0.37500  0.00000  0.25000  1.0000  0.0000  0.0000 
       0.62500  0.00000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.50000  0.25000  1.0000  0.0000  0.0000 
       0.12500  0.50000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.50000  0.75000  1.0000  0.0000  0.0000 
       0.12500  0.50000  0.25000 -1.0000  0.0000  0.0000 
       0.37500  0.00000  0.75000  1.0000  0.0000  0.0000 
       0.62500  0.00000  0.25000 -1.0000  0.0000  0.0000 
Cu1_3  0.75000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.50000  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[Cu1:d:dsp]Bu_2(a) normfactor = 0.01336
Cu1_1  0.37500  0.50000  0.25000  0.0000 -1.0000  0.0000 
       0.62500  0.50000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.00000  0.25000  0.0000 -1.0000  0.0000 
       0.12500  0.00000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.00000  0.75000  0.0000  1.0000  0.0000 
       0.12500  0.00000  0.25000  0.0000 -1.0000  0.0000 
       0.37500  0.50000  0.75000  0.0000  1.0000  0.0000 
       0.62500  0.50000  0.25000  0.0000 -1.0000  0.0000 
Cu1_2  0.37500  0.00000  0.25000  0.0000 -1.0000  0.0000 
       0.62500  0.00000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.50000  0.25000  0.0000 -1.0000  0.0000 
       0.12500  0.50000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.50000  0.75000  0.0000  1.0000  0.0000 
       0.12500  0.50000  0.25000  0.0000 -1.0000  0.0000 
       0.37500  0.00000  0.75000  0.0000  1.0000  0.0000 
       0.62500  0.00000  0.25000  0.0000 -1.0000  0.0000 
Cu1_3  0.75000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.00000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.25000  0.50000  0.0000  0.0000  0.0000 

Displacive mode amplitudes

mode                                 As       Ap      dmax
[1/4,1/4,1/2]S1[La1:i:dsp]A'_1(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_2(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_3(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_4(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_5(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A'_6(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[La1:i:dsp]A''(a)   0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[Cu1:d:dsp]Bu_1(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[Cu1:d:dsp]Bu_2(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[Cu1:d:dsp]Bu_3(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1[Cu1:d:dsp]Bu_4(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S1  all               0.00000  0.00000

[0,0,0]GM1+[La1:i:dsp]A'_1(a)      0.00000  0.00000  0.00000
[0,0,0]GM1+[La1:i:dsp]A'_2(a)      0.00000  0.00000  0.00000
[0,0,0]GM1+  all                   0.00000  0.00000

[0,0,0]GM4+[La1:i:dsp]A'_1(a)      0.00000  0.00000  0.00000
[0,0,0]GM4+[La1:i:dsp]A'_2(a)      0.00000  0.00000  0.00000
[0,0,0]GM4+  all                   0.00000  0.00000

[1/2,1/2,0]M3[La1:i:dsp]A'_1(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[La1:i:dsp]A'_2(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[La1:i:dsp]A'_3(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[La1:i:dsp]A'_4(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[Cu1:d:dsp]Bu_1(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[Cu1:d:dsp]Bu_2(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3  all                 0.00000  0.00000

Overall                            0.00000  0.00000

==> anc/s3_Bbmb.txt <==
Parent structure (138 P4_2/ncm)
a=5.34837, b=5.34837, c=13.23520, alpha=90.00000, beta=90.00000, gamma=90.00000
atom site    x        y        z        occ  
La1  8i    0.00530  0.00530  0.36059  1.00000
Cu1  4d    0.00000  0.00000  0.00000  1.00000

Subgroup details
66 Cccm, basis={(0,0,2),(-2,-2,0),(1,-1,0)}, origin=(1,0,3/2), s=4, i=8, k-active= (1/4,1/4,1/2)

Undistorted superstructure 
a=26.47040, b=15.12747, c=7.56374, alpha=90.00000, beta=90.00000, gamma=90.00000
atom  site    x        y        z        occ     displ 
La1_1 8l    0.93029  0.25265  0.00000  1.00000  0.00000  
La1_2 8l    0.43029  0.49735  0.00000  1.00000  0.00000  
La1_3 8l    0.43029  0.25265  0.00000  1.00000  0.00000  
La1_4 8l    0.93029  0.49735  0.00000  1.00000  0.00000  
La1_5 16m   0.81971  0.12500  0.75530  1.00000  0.00000  
La1_6 16m   0.81971  0.37500  0.25530  1.00000  0.00000  
Cu1_1 4f    0.25000  0.75000  0.00000  1.00000  0.00000  
Cu1_2 8l    0.25000  0.00000  0.00000  1.00000  0.00000  
Cu1_3 4e    0.25000  0.25000  0.00000  1.00000  0.00000  
Cu1_4 8h    0.00000  0.87500  0.25000  1.00000  0.00000  
Cu1_5 8h    0.00000  0.37500  0.25000  1.00000  0.00000  

Distorted superstructure 
a=26.47040, b=15.12747, c=7.56374, alpha=90.00000, beta=90.00000, gamma=90.00000
atom  site    x        y        z        occ     displ 
La1_1 8l    0.93029  0.25265  0.00000  1.00000  0.00000  
La1_2 8l    0.43029  0.49735  0.00000  1.00000  0.00000  
La1_3 8l    0.43029  0.25265  0.00000  1.00000  0.00000  
La1_4 8l    0.93029  0.49735  0.00000  1.00000  0.00000  
La1_5 16m   0.81971  0.12500  0.75530  1.00000  0.00000  
La1_6 16m   0.81971  0.37500  0.25530  1.00000  0.00000  
Cu1_1 4f    0.25000  0.75000  0.00000  1.00000  0.00000  
Cu1_2 8l    0.25000  0.00000  0.00000  1.00000  0.00000  
Cu1_3 4e    0.25000  0.25000  0.00000  1.00000  0.00000  
Cu1_4 8h    0.00000  0.87500  0.25000  1.00000  0.00000  
Cu1_5 8h    0.00000  0.37500  0.25000  1.00000  0.00000  

Displacive mode definitions

atom     x        y        z        dx      dy      dz   
P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.43029  0.24735  0.50000  0.0000 -1.0000  0.0000 
       0.93029  0.74735  0.50000  0.0000 -1.0000  0.0000 
       0.43029  0.75265  0.00000  0.0000  1.0000  0.0000 
       0.93029  0.25265  0.00000  0.0000  1.0000  0.0000 
       0.06971  0.25265  0.50000  0.0000  1.0000  0.0000 
       0.56971  0.75265  0.50000  0.0000  1.0000  0.0000 
       0.06971  0.74735  0.00000  0.0000 -1.0000  0.0000 
       0.56971  0.24735  0.00000  0.0000 -1.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000 -0.0000  0.0000 
       0.93029  0.99735  0.00000  0.0000 -0.0000  0.0000 
       0.43029  0.50265  0.50000  0.0000 -0.0000  0.0000 
       0.93029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000  1.0000  0.0000 
       0.93029  0.24735  0.50000  0.0000  1.0000  0.0000 
       0.43029  0.25265  0.00000  0.0000 -1.0000  0.0000 
       0.93029  0.75265  0.00000  0.0000 -1.0000  0.0000 
       0.06971  0.75265  0.50000  0.0000 -1.0000  0.0000 
       0.56971  0.25265  0.50000  0.0000 -1.0000  0.0000 
       0.06971  0.24735  0.00000  0.0000  1.0000  0.0000 
       0.56971  0.74735  0.00000  0.0000  1.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000  0.0000 -0.0000  0.0000 
       0.43029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.25530  0.0000  0.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.81971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.75530  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[La1:i:dsp]A'_2(a) normfactor = 0.02337
La1_1  0.43029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000  0.0000 -0.0000  0.0000 
       0.56971  0.75265  0.50000  0.0000 -0.0000  0.0000 
       0.06971  0.74735  0.00000  0.0000 -0.0000  0.0000 
       0.56971  0.24735  0.00000  0.0000 -0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000  1.0000  0.0000 
       0.93029  0.99735  0.00000  0.0000  1.0000  0.0000 
       0.43029  0.50265  0.50000  0.0000 -1.0000  0.0000 
       0.93029  0.00265  0.50000  0.0000 -1.0000  0.0000 
       0.06971  0.00265  0.00000  0.0000 -1.0000  0.0000 
       0.56971  0.50265  0.00000  0.0000 -1.0000  0.0000 
       0.06971  0.99735  0.50000  0.0000  1.0000  0.0000 
       0.56971  0.49735  0.50000  0.0000  1.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  0.0000 -1.0000  0.0000 
       0.93029  0.49735  0.00000  0.0000 -1.0000  0.0000 
       0.43029  0.00265  0.50000  0.0000  1.0000  0.0000 
       0.93029  0.50265  0.50000  0.0000  1.0000  0.0000 
       0.06971  0.50265  0.00000  0.0000  1.0000  0.0000 
       0.56971  0.00265  0.00000  0.0000  1.0000  0.0000 
       0.06971  0.49735  0.50000  0.0000 -1.0000  0.0000 
       0.56971  0.99735  0.50000  0.0000 -1.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.25530  0.0000  0.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.81971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.75530  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[La1:i:dsp]A'_3(a) normfactor = 0.03305
La1_1  0.43029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  0.0000  1.0000 
       0.81971  0.12500  0.75530  0.0000  0.0000  1.0000 
       0.31971  0.37500  0.25530  0.0000  0.0000  1.0000 
       0.31971  0.62500  0.75530  0.0000  0.0000  1.0000 
       0.81971  0.87500  0.74470  0.0000  0.0000 -1.0000 
       0.81971  0.12500  0.24470  0.0000  0.0000 -1.0000 
       0.31971  0.62500  0.24470  0.0000  0.0000 -1.0000 
       0.31971  0.37500  0.74470  0.0000  0.0000 -1.0000 
       0.68029  0.37500  0.24470  0.0000  0.0000 -1.0000 
       0.68029  0.62500  0.74470  0.0000  0.0000 -1.0000 
       0.18030  0.87500  0.24470  0.0000  0.0000 -1.0000 
       0.18030  0.12500  0.74470  0.0000  0.0000 -1.0000 
       0.68029  0.62500  0.25530  0.0000  0.0000  1.0000 
       0.68029  0.37500  0.75530  0.0000  0.0000  1.0000 
       0.18030  0.87500  0.75530  0.0000  0.0000  1.0000 
       0.18030  0.12500  0.25530  0.0000  0.0000  1.0000 
La1_6  0.81971  0.37500  0.25530  0.0000  0.0000 -1.0000 
       0.81971  0.62500  0.75530  0.0000  0.0000 -1.0000 
       0.31971  0.87500  0.25530  0.0000  0.0000 -1.0000 
       0.31971  0.12500  0.75530  0.0000  0.0000 -1.0000 
       0.81971  0.62500  0.24470  0.0000  0.0000  1.0000 
       0.81971  0.37500  0.74470  0.0000  0.0000  1.0000 
       0.31971  0.87500  0.74470  0.0000  0.0000  1.0000 
       0.31971  0.12500  0.24470  0.0000  0.0000  1.0000 
       0.68029  0.87500  0.24470  0.0000  0.0000  1.0000 
       0.68029  0.12500  0.74470  0.0000  0.0000  1.0000 
       0.18030  0.37500  0.24470  0.0000  0.0000  1.0000 
       0.18030  0.62500  0.74470  0.0000  0.0000  1.0000 
       0.68029  0.87500  0.75530  0.0000  0.0000 -1.0000 
       0.68029  0.12500  0.25530  0.0000  0.0000 -1.0000 
       0.18030  0.62500  0.25530  0.0000  0.0000 -1.0000 
       0.18030  0.37500  0.75530  0.0000  0.0000 -1.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[La1:i:dsp]A'_4(a) normfactor = 0.01336
La1_1  0.43029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.74735  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.24735  0.00000 -1.0000  0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.50265  0.50000 -0.0000  0.0000  0.0000 
       0.93029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000 -1.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000 -1.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000 -1.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000 -1.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000  1.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000  1.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000  1.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000  1.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000 -0.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.25530  0.0000  0.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.81971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.75530  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[La1:i:dsp]A'_5(a) normfactor = 0.01336
La1_1  0.43029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.74735  0.00000 -0.0000  0.0000  0.0000 
       0.56971  0.24735  0.00000 -0.0000  0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000 -1.0000  0.0000  0.0000 
       0.93029  0.99735  0.00000 -1.0000  0.0000  0.0000 
       0.43029  0.50265  0.50000 -1.0000  0.0000  0.0000 
       0.93029  0.00265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000  1.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000  1.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000  1.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000 -0.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000 -0.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.43029  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000 -1.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.25530  0.0000  0.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.81971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.75530  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[La1:i:dsp]A'_6(a) normfactor = 0.00944
La1_1  0.43029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530 -1.0000  0.0000  0.0000 
       0.81971  0.12500  0.75530 -1.0000  0.0000  0.0000 
       0.31971  0.37500  0.25530 -1.0000  0.0000  0.0000 
       0.31971  0.62500  0.75530 -1.0000  0.0000  0.0000 
       0.81971  0.87500  0.74470 -1.0000  0.0000  0.0000 
       0.81971  0.12500  0.24470 -1.0000  0.0000  0.0000 
       0.31971  0.62500  0.24470 -1.0000  0.0000  0.0000 
       0.31971  0.37500  0.74470 -1.0000  0.0000  0.0000 
       0.68029  0.37500  0.24470  1.0000  0.0000  0.0000 
       0.68029  0.62500  0.74470  1.0000  0.0000  0.0000 
       0.18030  0.87500  0.24470  1.0000  0.0000  0.0000 
       0.18030  0.12500  0.74470  1.0000  0.0000  0.0000 
       0.68029  0.62500  0.25530  1.0000  0.0000  0.0000 
       0.68029  0.37500  0.75530  1.0000  0.0000  0.0000 
       0.18030  0.87500  0.75530  1.0000  0.0000  0.0000 
       0.18030  0.12500  0.25530  1.0000  0.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  1.0000  0.0000  0.0000 
       0.81971  0.62500  0.75530  1.0000  0.0000  0.0000 
       0.31971  0.87500  0.25530  1.0000  0.0000  0.0000 
       0.31971  0.12500  0.75530  1.0000  0.0000  0.0000 
       0.81971  0.62500  0.24470  1.0000  0.0000  0.0000 
       0.81971  0.37500  0.74470  1.0000  0.0000  0.0000 
       0.31971  0.87500  0.74470  1.0000  0.0000  0.0000 
       0.31971  0.12500  0.24470  1.0000  0.0000  0.0000 
       0.68029  0.87500  0.24470 -1.0000  0.0000  0.0000 
       0.68029  0.12500  0.74470 -1.0000  0.0000  0.0000 
       0.18030  0.37500  0.24470 -1.0000  0.0000  0.0000 
       0.18030  0.62500  0.74470 -1.0000  0.0000  0.0000 
       0.68029  0.87500  0.75530 -1.0000  0.0000  0.0000 
       0.68029  0.12500  0.25530 -1.0000  0.0000  0.0000 
       0.18030  0.62500  0.25530 -1.0000  0.0000  0.0000 
       0.18030  0.37500  0.75530 -1.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[La1:i:dsp]A''(a) normfactor = 0.01653
La1_1  0.43029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  1.0000  0.0000 
       0.81971  0.12500  0.75530  0.0000 -1.0000  0.0000 
       0.31971  0.37500  0.25530  0.0000  1.0000  0.0000 
       0.31971  0.62500  0.75530  0.0000 -1.0000  0.0000 
       0.81971  0.87500  0.74470  0.0000  1.0000  0.0000 
       0.81971  0.12500  0.24470  0.0000 -1.0000  0.0000 
       0.31971  0.62500  0.24470  0.0000 -1.0000  0.0000 
       0.31971  0.37500  0.74470  0.0000  1.0000  0.0000 
       0.68029  0.37500  0.24470  0.0000  1.0000  0.0000 
       0.68029  0.62500  0.74470  0.0000 -1.0000  0.0000 
       0.18030  0.87500  0.24470  0.0000  1.0000  0.0000 
       0.18030  0.12500  0.74470  0.0000 -1.0000  0.0000 
       0.68029  0.62500  0.25530  0.0000 -1.0000  0.0000 
       0.68029  0.37500  0.75530  0.0000  1.0000  0.0000 
       0.18030  0.87500  0.75530  0.0000  1.0000  0.0000 
       0.18030  0.12500  0.25530  0.0000 -1.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  0.0000 -1.0000  0.0000 
       0.81971  0.62500  0.75530  0.0000  1.0000  0.0000 
       0.31971  0.87500  0.25530  0.0000 -1.0000  0.0000 
       0.31971  0.12500  0.75530  0.0000  1.0000  0.0000 
       0.81971  0.62500  0.24470  0.0000  1.0000  0.0000 
       0.81971  0.37500  0.74470  0.0000 -1.0000  0.0000 
       0.31971  0.87500  0.74470  0.0000 -1.0000  0.0000 
       0.31971  0.12500  0.24470  0.0000  1.0000  0.0000 
       0.68029  0.87500  0.24470  0.0000 -1.0000  0.0000 
       0.68029  0.12500  0.74470  0.0000  1.0000  0.0000 
       0.18030  0.37500  0.24470  0.0000 -1.0000  0.0000 
       0.18030  0.62500  0.74470  0.0000  1.0000  0.0000 
       0.68029  0.87500  0.75530  0.0000 -1.0000  0.0000 
       0.68029  0.12500  0.25530  0.0000  1.0000  0.0000 
       0.18030  0.62500  0.25530  0.0000  1.0000  0.0000 
       0.18030  0.37500  0.75530  0.0000 -1.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[Cu1:d:dsp]Au(a) normfactor = 0.02337
Cu1_1  0.25000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_2  0.25000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_3  0.25000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.87500  0.25000  0.0000  1.0000  0.0000 
       0.00000  0.12500  0.75000  0.0000 -1.0000  0.0000 
       0.50000  0.37500  0.25000  0.0000  1.0000  0.0000 
       0.50000  0.62500  0.75000  0.0000 -1.0000  0.0000 
       0.00000  0.87500  0.75000  0.0000  1.0000  0.0000 
       0.00000  0.12500  0.25000  0.0000 -1.0000  0.0000 
       0.50000  0.62500  0.25000  0.0000 -1.0000  0.0000 
       0.50000  0.37500  0.75000  0.0000  1.0000  0.0000 
Cu1_5  0.00000  0.37500  0.25000  0.0000 -1.0000  0.0000 
       0.00000  0.62500  0.75000  0.0000  1.0000  0.0000 
       0.50000  0.87500  0.25000  0.0000 -1.0000  0.0000 
       0.50000  0.12500  0.75000  0.0000  1.0000  0.0000 
       0.00000  0.62500  0.25000  0.0000  1.0000  0.0000 
       0.00000  0.37500  0.75000  0.0000 -1.0000  0.0000 
       0.50000  0.87500  0.75000  0.0000 -1.0000  0.0000 
       0.50000  0.12500  0.25000  0.0000  1.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[Cu1:d:dsp]Bu_1(a) normfactor = 0.03305
Cu1_1  0.25000  0.25000  0.50000  0.0000 -0.0000  0.0000 
       0.75000  0.75000  0.50000  0.0000 -0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_2  0.25000  0.50000  0.00000  0.0000  1.0000  0.0000 
       0.25000  0.00000  0.00000  0.0000 -1.0000  0.0000 
       0.75000  0.50000  0.00000  0.0000 -1.0000  0.0000 
       0.75000  0.00000  0.00000  0.0000  1.0000  0.0000 
       0.25000  0.00000  0.50000  0.0000  1.0000  0.0000 
       0.25000  0.50000  0.50000  0.0000 -1.0000  0.0000 
       0.75000  0.00000  0.50000  0.0000 -1.0000  0.0000 
       0.75000  0.50000  0.50000  0.0000  1.0000  0.0000 
Cu1_3  0.25000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000  0.0000 -0.0000  0.0000 
       0.75000  0.75000  0.00000  0.0000 -0.0000  0.0000 
Cu1_4  0.00000  0.87500  0.25000  0.0000  0.0000  0.0000 
       0.00000  0.12500  0.75000  0.0000  0.0000  0.0000 
       0.50000  0.37500  0.25000  0.0000  0.0000  0.0000 
       0.50000  0.62500  0.75000  0.0000  0.0000  0.0000 
       0.00000  0.87500  0.75000  0.0000  0.0000  0.0000 
       0.00000  0.12500  0.25000  0.0000  0.0000  0.0000 
       0.50000  0.62500  0.25000  0.0000  0.0000  0.0000 
       0.50000  0.37500  0.75000  0.0000  0.0000  0.0000 
Cu1_5  0.00000  0.37500  0.25000  0.0000  0.0000  0.0000 
       0.00000  0.62500  0.75000  0.0000  0.0000  0.0000 
       0.50000  0.87500  0.25000  0.0000  0.0000  0.0000 
       0.50000  0.12500  0.75000  0.0000  0.0000  0.0000 
       0.00000  0.62500  0.25000  0.0000  0.0000  0.0000 
       0.00000  0.37500  0.75000  0.0000  0.0000  0.0000 
       0.50000  0.87500  0.75000  0.0000  0.0000  0.0000 
       0.50000  0.12500  0.25000  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,0;0,0)[Cu1:d:dsp]Bu_2(a) normfactor = 0.01889
Cu1_1  0.25000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_2  0.25000  0.50000  0.00000 -1.0000  0.0000  0.0000 
       0.25000  0.00000  0.00000  1.0000  0.0000  0.0000 
       0.75000  0.50000  0.00000  1.0000  0.0000  0.0000 
       0.75000  0.00000  0.00000 -1.0000  0.0000  0.0000 
       0.25000  0.00000  0.50000  1.0000  0.0000  0.0000 
       0.25000  0.50000  0.50000 -1.0000  0.0000  0.0000 
       0.75000  0.00000  0.50000 -1.0000  0.0000  0.0000 
       0.75000  0.50000  0.50000  1.0000  0.0000  0.0000 
Cu1_3  0.25000  0.75000  0.50000 -0.0000  0.0000  0.0000 
       0.75000  0.25000  0.50000 -0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000 -0.0000  0.0000  0.0000 
       0.75000  0.75000  0.00000 -0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.87500  0.25000  0.0000  0.0000  0.0000 
       0.00000  0.12500  0.75000  0.0000  0.0000  0.0000 
       0.50000  0.37500  0.25000  0.0000  0.0000  0.0000 
       0.50000  0.62500  0.75000  0.0000  0.0000  0.0000 
       0.00000  0.87500  0.75000  0.0000  0.0000  0.0000 
       0.00000  0.12500  0.25000  0.0000  0.0000  0.0000 
       0.50000  0.62500  0.25000  0.0000  0.0000  0.0000 
       0.50000  0.37500  0.75000  0.0000  0.0000  0.0000 
Cu1_5  0.00000  0.37500  0.25000  0.0000  0.0000  0.0000 
       0.00000  0.62500  0.75000  0.0000  0.0000  0.0000 
       0.50000  0.87500  0.25000  0.0000  0.0000  0.0000 
       0.50000  0.12500  0.75000  0.0000  0.0000  0.0000 
       0.00000  0.62500  0.25000  0.0000  0.0000  0.0000 
       0.00000  0.37500  0.75000  0.0000  0.0000  0.0000 
       0.50000  0.87500  0.75000  0.0000  0.0000  0.0000 
       0.50000  0.12500  0.25000  0.0000  0.0000  0.0000 

P4_2/ncm[0,0,0]GM1+(a)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.43029  0.24735  0.50000  0.0000 -0.5000  0.0000 
       0.93029  0.74735  0.50000  0.0000 -0.5000  0.0000 
       0.43029  0.75265  0.00000  0.0000  0.5000  0.0000 
       0.93029  0.25265  0.00000  0.0000  0.5000  0.0000 
       0.06971  0.25265  0.50000  0.0000  0.5000  0.0000 
       0.56971  0.75265  0.50000  0.0000  0.5000  0.0000 
       0.06971  0.74735  0.00000  0.0000 -0.5000  0.0000 
       0.56971  0.24735  0.00000  0.0000 -0.5000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000 -0.5000  0.0000 
       0.93029  0.99735  0.00000  0.0000 -0.5000  0.0000 
       0.43029  0.50265  0.50000  0.0000  0.5000  0.0000 
       0.93029  0.00265  0.50000  0.0000  0.5000  0.0000 
       0.06971  0.00265  0.00000  0.0000  0.5000  0.0000 
       0.56971  0.50265  0.00000  0.0000  0.5000  0.0000 
       0.06971  0.99735  0.50000  0.0000 -0.5000  0.0000 
       0.56971  0.49735  0.50000  0.0000 -0.5000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000 -0.5000  0.0000 
       0.93029  0.24735  0.50000  0.0000 -0.5000  0.0000 
       0.43029  0.25265  0.00000  0.0000  0.5000  0.0000 
       0.93029  0.75265  0.00000  0.0000  0.5000  0.0000 
       0.06971  0.75265  0.50000  0.0000  0.5000  0.0000 
       0.56971  0.25265  0.50000  0.0000  0.5000  0.0000 
       0.06971  0.24735  0.00000  0.0000 -0.5000  0.0000 
       0.56971  0.74735  0.00000  0.0000 -0.5000  0.0000 
La1_4  0.43029  0.99735  0.00000  0.0000 -0.5000  0.0000 
       0.93029  0.49735  0.00000  0.0000 -0.5000  0.0000 
       0.43029  0.00265  0.50000  0.0000  0.5000  0.0000 
       0.93029  0.50265  0.50000  0.0000  0.5000  0.0000 
       0.06971  0.50265  0.00000  0.0000  0.5000  0.0000 
       0.56971  0.00265  0.00000  0.0000  0.5000  0.0000 
       0.06971  0.49735  0.50000  0.0000 -0.5000  0.0000 
       0.56971  0.99735  0.50000  0.0000 -0.5000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  0.0000  1.0000 
       0.81971  0.12500  0.75530  0.0000  0.0000  1.0000 
       0.31971  0.37500  0.25530  0.0000  0.0000  1.0000 
       0.31971  0.62500  0.75530  0.0000  0.0000  1.0000 
       0.81971  0.87500  0.74470  0.0000  0.0000 -1.0000 
       0.81971  0.12500  0.24470  0.0000  0.0000 -1.0000 
       0.31971  0.62500  0.24470  0.0000  0.0000 -1.0000 
       0.31971  0.37500  0.74470  0.0000  0.0000 -1.0000 
       0.68029  0.37500  0.24470  0.0000  0.0000 -1.0000 
       0.68029  0.62500  0.74470  0.0000  0.0000 -1.0000 
       0.18030  0.87500  0.24470  0.0000  0.0000 -1.0000 
       0.18030  0.12500  0.74470  0.0000  0.0000 -1.0000 
       0.68029  0.62500  0.25530  0.0000  0.0000  1.0000 
       0.68029  0.37500  0.75530  0.0000  0.0000  1.0000 
       0.18030  0.87500  0.75530  0.0000  0.0000  1.0000 
       0.18030  0.12500  0.25530  0.0000  0.0000  1.0000 
La1_6  0.81971  0.37500  0.25530  0.0000  0.0000  1.0000 
       0.81971  0.62500  0.75530  0.0000  0.0000  1.0000 
       0.31971  0.87500  0.25530  0.0000  0.0000  1.0000 
       0.31971  0.12500  0.75530  0.0000  0.0000  1.0000 
       0.81971  0.62500  0.24470  0.0000  0.0000 -1.0000 
       0.81971  0.37500  0.74470  0.0000  0.0000 -1.0000 
       0.31971  0.87500  0.74470  0.0000  0.0000 -1.0000 
       0.31971  0.12500  0.24470  0.0000  0.0000 -1.0000 
       0.68029  0.87500  0.24470  0.0000  0.0000 -1.0000 
       0.68029  0.12500  0.74470  0.0000  0.0000 -1.0000 
       0.18030  0.37500  0.24470  0.0000  0.0000 -1.0000 
       0.18030  0.62500  0.74470  0.0000  0.0000 -1.0000 
       0.68029  0.87500  0.75530  0.0000  0.0000  1.0000 
       0.68029  0.12500  0.25530  0.0000  0.0000  1.0000 
       0.18030  0.62500  0.25530  0.0000  0.0000  1.0000 
       0.18030  0.37500  0.75530  0.0000  0.0000  1.0000 

P4_2/ncm[0,0,0]GM1+(a)[La1:i:dsp]A'_2(a) normfactor = 0.00668
La1_1  0.43029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.74735  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.24735  0.00000 -1.0000  0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.43029  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000 -1.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000 -1.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.43029  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000 -1.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530 -1.0000  0.0000  0.0000 
       0.81971  0.12500  0.75530 -1.0000  0.0000  0.0000 
       0.31971  0.37500  0.25530 -1.0000  0.0000  0.0000 
       0.31971  0.62500  0.75530 -1.0000  0.0000  0.0000 
       0.81971  0.87500  0.74470 -1.0000  0.0000  0.0000 
       0.81971  0.12500  0.24470 -1.0000  0.0000  0.0000 
       0.31971  0.62500  0.24470 -1.0000  0.0000  0.0000 
       0.31971  0.37500  0.74470 -1.0000  0.0000  0.0000 
       0.68029  0.37500  0.24470  1.0000  0.0000  0.0000 
       0.68029  0.62500  0.74470  1.0000  0.0000  0.0000 
       0.18030  0.87500  0.24470  1.0000  0.0000  0.0000 
       0.18030  0.12500  0.74470  1.0000  0.0000  0.0000 
       0.68029  0.62500  0.25530  1.0000  0.0000  0.0000 
       0.68029  0.37500  0.75530  1.0000  0.0000  0.0000 
       0.18030  0.87500  0.75530  1.0000  0.0000  0.0000 
       0.18030  0.12500  0.25530  1.0000  0.0000  0.0000 
La1_6  0.81971  0.37500  0.25530 -1.0000  0.0000  0.0000 
       0.81971  0.62500  0.75530 -1.0000  0.0000  0.0000 
       0.31971  0.87500  0.25530 -1.0000  0.0000  0.0000 
       0.31971  0.12500  0.75530 -1.0000  0.0000  0.0000 
       0.81971  0.62500  0.24470 -1.0000  0.0000  0.0000 
       0.81971  0.37500  0.74470 -1.0000  0.0000  0.0000 
       0.31971  0.87500  0.74470 -1.0000  0.0000  0.0000 
       0.31971  0.12500  0.24470 -1.0000  0.0000  0.0000 
       0.68029  0.87500  0.24470  1.0000  0.0000  0.0000 
       0.68029  0.12500  0.74470  1.0000  0.0000  0.0000 
       0.18030  0.37500  0.24470  1.0000  0.0000  0.0000 
       0.18030  0.62500  0.74470  1.0000  0.0000  0.0000 
       0.68029  0.87500  0.75530  1.0000  0.0000  0.0000 
       0.68029  0.12500  0.25530  1.0000  0.0000  0.0000 
       0.18030  0.62500  0.25530  1.0000  0.0000  0.0000 
       0.18030  0.37500  0.75530  1.0000  0.0000  0.0000 

P4_2/ncm[0,0,0]GM4+(a)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.43029  0.24735  0.50000  0.0000 -0.5000  0.0000 
       0.93029  0.74735  0.50000  0.0000 -0.5000  0.0000 
       0.43029  0.75265  0.00000  0.0000  0.5000  0.0000 
       0.93029  0.25265  0.00000  0.0000  0.5000  0.0000 
       0.06971  0.25265  0.50000  0.0000  0.5000  0.0000 
       0.56971  0.75265  0.50000  0.0000  0.5000  0.0000 
       0.06971  0.74735  0.00000  0.0000 -0.5000  0.0000 
       0.56971  0.24735  0.00000  0.0000 -0.5000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000 -0.5000  0.0000 
       0.93029  0.99735  0.00000  0.0000 -0.5000  0.0000 
       0.43029  0.50265  0.50000  0.0000  0.5000  0.0000 
       0.93029  0.00265  0.50000  0.0000  0.5000  0.0000 
       0.06971  0.00265  0.00000  0.0000  0.5000  0.0000 
       0.56971  0.50265  0.00000  0.0000  0.5000  0.0000 
       0.06971  0.99735  0.50000  0.0000 -0.5000  0.0000 
       0.56971  0.49735  0.50000  0.0000 -0.5000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000 -0.5000  0.0000 
       0.93029  0.24735  0.50000  0.0000 -0.5000  0.0000 
       0.43029  0.25265  0.00000  0.0000  0.5000  0.0000 
       0.93029  0.75265  0.00000  0.0000  0.5000  0.0000 
       0.06971  0.75265  0.50000  0.0000  0.5000  0.0000 
       0.56971  0.25265  0.50000  0.0000  0.5000  0.0000 
       0.06971  0.24735  0.00000  0.0000 -0.5000  0.0000 
       0.56971  0.74735  0.00000  0.0000 -0.5000  0.0000 
La1_4  0.43029  0.99735  0.00000  0.0000 -0.5000  0.0000 
       0.93029  0.49735  0.00000  0.0000 -0.5000  0.0000 
       0.43029  0.00265  0.50000  0.0000  0.5000  0.0000 
       0.93029  0.50265  0.50000  0.0000  0.5000  0.0000 
       0.06971  0.50265  0.00000  0.0000  0.5000  0.0000 
       0.56971  0.00265  0.00000  0.0000  0.5000  0.0000 
       0.06971  0.49735  0.50000  0.0000 -0.5000  0.0000 
       0.56971  0.99735  0.50000  0.0000 -0.5000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  0.0000 -1.0000 
       0.81971  0.12500  0.75530  0.0000  0.0000 -1.0000 
       0.31971  0.37500  0.25530  0.0000  0.0000 -1.0000 
       0.31971  0.62500  0.75530  0.0000  0.0000 -1.0000 
       0.81971  0.87500  0.74470  0.0000  0.0000  1.0000 
       0.81971  0.12500  0.24470  0.0000  0.0000  1.0000 
       0.31971  0.62500  0.24470  0.0000  0.0000  1.0000 
       0.31971  0.37500  0.74470  0.0000  0.0000  1.0000 
       0.68029  0.37500  0.24470  0.0000  0.0000  1.0000 
       0.68029  0.62500  0.74470  0.0000  0.0000  1.0000 
       0.18030  0.87500  0.24470  0.0000  0.0000  1.0000 
       0.18030  0.12500  0.74470  0.0000  0.0000  1.0000 
       0.68029  0.62500  0.25530  0.0000  0.0000 -1.0000 
       0.68029  0.37500  0.75530  0.0000  0.0000 -1.0000 
       0.18030  0.87500  0.75530  0.0000  0.0000 -1.0000 
       0.18030  0.12500  0.25530  0.0000  0.0000 -1.0000 
La1_6  0.81971  0.37500  0.25530  0.0000  0.0000 -1.0000 
       0.81971  0.62500  0.75530  0.0000  0.0000 -1.0000 
       0.31971  0.87500  0.25530  0.0000  0.0000 -1.0000 
       0.31971  0.12500  0.75530  0.0000  0.0000 -1.0000 
       0.81971  0.62500  0.24470  0.0000  0.0000  1.0000 
       0.81971  0.37500  0.74470  0.0000  0.0000  1.0000 
       0.31971  0.87500  0.74470  0.0000  0.0000  1.0000 
       0.31971  0.12500  0.24470  0.0000  0.0000  1.0000 
       0.68029  0.87500  0.24470  0.0000  0.0000  1.0000 
       0.68029  0.12500  0.74470  0.0000  0.0000  1.0000 
       0.18030  0.37500  0.24470  0.0000  0.0000  1.0000 
       0.18030  0.62500  0.74470  0.0000  0.0000  1.0000 
       0.68029  0.87500  0.75530  0.0000  0.0000 -1.0000 
       0.68029  0.12500  0.25530  0.0000  0.0000 -1.0000 
       0.18030  0.62500  0.25530  0.0000  0.0000 -1.0000 
       0.18030  0.37500  0.75530  0.0000  0.0000 -1.0000 

P4_2/ncm[0,0,0]GM4+(a)[La1:i:dsp]A'_2(a) normfactor = 0.00668
La1_1  0.43029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.74735  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.24735  0.00000 -1.0000  0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.43029  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000 -1.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000 -1.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000  1.0000  0.0000  0.0000 
       0.43029  0.00265  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000  1.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000 -1.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000 -1.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  1.0000  0.0000  0.0000 
       0.81971  0.12500  0.75530  1.0000  0.0000  0.0000 
       0.31971  0.37500  0.25530  1.0000  0.0000  0.0000 
       0.31971  0.62500  0.75530  1.0000  0.0000  0.0000 
       0.81971  0.87500  0.74470  1.0000  0.0000  0.0000 
       0.81971  0.12500  0.24470  1.0000  0.0000  0.0000 
       0.31971  0.62500  0.24470  1.0000  0.0000  0.0000 
       0.31971  0.37500  0.74470  1.0000  0.0000  0.0000 
       0.68029  0.37500  0.24470 -1.0000  0.0000  0.0000 
       0.68029  0.62500  0.74470 -1.0000  0.0000  0.0000 
       0.18030  0.87500  0.24470 -1.0000  0.0000  0.0000 
       0.18030  0.12500  0.74470 -1.0000  0.0000  0.0000 
       0.68029  0.62500  0.25530 -1.0000  0.0000  0.0000 
       0.68029  0.37500  0.75530 -1.0000  0.0000  0.0000 
       0.18030  0.87500  0.75530 -1.0000  0.0000  0.0000 
       0.18030  0.12500  0.25530 -1.0000  0.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  1.0000  0.0000  0.0000 
       0.81971  0.62500  0.75530  1.0000  0.0000  0.0000 
       0.31971  0.87500  0.25530  1.0000  0.0000  0.0000 
       0.31971  0.12500  0.75530  1.0000  0.0000  0.0000 
       0.81971  0.62500  0.24470  1.0000  0.0000  0.0000 
       0.81971  0.37500  0.74470  1.0000  0.0000  0.0000 
       0.31971  0.87500  0.74470  1.0000  0.0000  0.0000 
       0.31971  0.12500  0.24470  1.0000  0.0000  0.0000 
       0.68029  0.87500  0.24470 -1.0000  0.0000  0.0000 
       0.68029  0.12500  0.74470 -1.0000  0.0000  0.0000 
       0.18030  0.37500  0.24470 -1.0000  0.0000  0.0000 
       0.18030  0.62500  0.74470 -1.0000  0.0000  0.0000 
       0.68029  0.87500  0.75530 -1.0000  0.0000  0.0000 
       0.68029  0.12500  0.25530 -1.0000  0.0000  0.0000 
       0.18030  0.62500  0.25530 -1.0000  0.0000  0.0000 
       0.18030  0.37500  0.75530 -1.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M2(0,a)[La1:i:dsp]A'_1(a) normfactor = 0.01653
La1_1  0.43029  0.24735  0.50000  0.0000 -1.0000  0.0000 
       0.93029  0.74735  0.50000  0.0000 -1.0000  0.0000 
       0.43029  0.75265  0.00000  0.0000  1.0000  0.0000 
       0.93029  0.25265  0.00000  0.0000  1.0000  0.0000 
       0.06971  0.25265  0.50000  0.0000  1.0000  0.0000 
       0.56971  0.75265  0.50000  0.0000  1.0000  0.0000 
       0.06971  0.74735  0.00000  0.0000 -1.0000  0.0000 
       0.56971  0.24735  0.00000  0.0000 -1.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000  1.0000  0.0000 
       0.93029  0.99735  0.00000  0.0000  1.0000  0.0000 
       0.43029  0.50265  0.50000  0.0000 -1.0000  0.0000 
       0.93029  0.00265  0.50000  0.0000 -1.0000  0.0000 
       0.06971  0.00265  0.00000  0.0000 -1.0000  0.0000 
       0.56971  0.50265  0.00000  0.0000 -1.0000  0.0000 
       0.06971  0.99735  0.50000  0.0000  1.0000  0.0000 
       0.56971  0.49735  0.50000  0.0000  1.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000 -1.0000  0.0000 
       0.93029  0.24735  0.50000  0.0000 -1.0000  0.0000 
       0.43029  0.25265  0.00000  0.0000  1.0000  0.0000 
       0.93029  0.75265  0.00000  0.0000  1.0000  0.0000 
       0.06971  0.75265  0.50000  0.0000  1.0000  0.0000 
       0.56971  0.25265  0.50000  0.0000  1.0000  0.0000 
       0.06971  0.24735  0.00000  0.0000 -1.0000  0.0000 
       0.56971  0.74735  0.00000  0.0000 -1.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  0.0000  1.0000  0.0000 
       0.93029  0.49735  0.00000  0.0000  1.0000  0.0000 
       0.43029  0.00265  0.50000  0.0000 -1.0000  0.0000 
       0.93029  0.50265  0.50000  0.0000 -1.0000  0.0000 
       0.06971  0.50265  0.00000  0.0000 -1.0000  0.0000 
       0.56971  0.00265  0.00000  0.0000 -1.0000  0.0000 
       0.06971  0.49735  0.50000  0.0000  1.0000  0.0000 
       0.56971  0.99735  0.50000  0.0000  1.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.25530  0.0000  0.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.81971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.75530  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M2(0,a)[La1:i:dsp]A'_2(a) normfactor = 0.00944
La1_1  0.43029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.74735  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.24735  0.00000 -1.0000  0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000 -1.0000  0.0000  0.0000 
       0.93029  0.99735  0.00000 -1.0000  0.0000  0.0000 
       0.43029  0.50265  0.50000 -1.0000  0.0000  0.0000 
       0.93029  0.00265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000  1.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000  1.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000  1.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  1.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000  1.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000  1.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000 -1.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000 -1.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000 -1.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000 -1.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000 -1.0000  0.0000  0.0000 
       0.43029  0.00265  0.50000 -1.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000 -1.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000  1.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000  1.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000  1.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000  1.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.81971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.31971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.68029  0.37500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.18030  0.12500  0.25530  0.0000  0.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.75530  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.25530  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.75530  0.0000  0.0000  0.0000 
       0.81971  0.62500  0.24470  0.0000  0.0000  0.0000 
       0.81971  0.37500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.87500  0.74470  0.0000  0.0000  0.0000 
       0.31971  0.12500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.24470  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.74470  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.24470  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.74470  0.0000  0.0000  0.0000 
       0.68029  0.87500  0.75530  0.0000  0.0000  0.0000 
       0.68029  0.12500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.62500  0.25530  0.0000  0.0000  0.0000 
       0.18030  0.37500  0.75530  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M2(0,a)[La1:i:dsp]A''(a) normfactor = 0.01653
La1_1  0.43029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.74735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.24735  0.00000  0.0000  0.0000  0.0000 
La1_2  0.43029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.99735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.49735  0.50000  0.0000  0.0000  0.0000 
La1_3  0.43029  0.74735  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.24735  0.50000  0.0000  0.0000  0.0000 
       0.43029  0.25265  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.75265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.75265  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.25265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.24735  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.74735  0.00000  0.0000  0.0000  0.0000 
La1_4  0.43029  0.99735  0.00000  0.0000  0.0000  0.0000 
       0.93029  0.49735  0.00000  0.0000  0.0000  0.0000 
       0.43029  0.00265  0.50000  0.0000  0.0000  0.0000 
       0.93029  0.50265  0.50000  0.0000  0.0000  0.0000 
       0.06971  0.50265  0.00000  0.0000  0.0000  0.0000 
       0.56971  0.00265  0.00000  0.0000  0.0000  0.0000 
       0.06971  0.49735  0.50000  0.0000  0.0000  0.0000 
       0.56971  0.99735  0.50000  0.0000  0.0000  0.0000 
La1_5  0.81971  0.87500  0.25530  0.0000 -1.0000  0.0000 
       0.81971  0.12500  0.75530  0.0000  1.0000  0.0000 
       0.31971  0.37500  0.25530  0.0000 -1.0000  0.0000 
       0.31971  0.62500  0.75530  0.0000  1.0000  0.0000 
       0.81971  0.87500  0.74470  0.0000 -1.0000  0.0000 
       0.81971  0.12500  0.24470  0.0000  1.0000  0.0000 
       0.31971  0.62500  0.24470  0.0000  1.0000  0.0000 
       0.31971  0.37500  0.74470  0.0000 -1.0000  0.0000 
       0.68029  0.37500  0.24470  0.0000 -1.0000  0.0000 
       0.68029  0.62500  0.74470  0.0000  1.0000  0.0000 
       0.18030  0.87500  0.24470  0.0000 -1.0000  0.0000 
       0.18030  0.12500  0.74470  0.0000  1.0000  0.0000 
       0.68029  0.62500  0.25530  0.0000  1.0000  0.0000 
       0.68029  0.37500  0.75530  0.0000 -1.0000  0.0000 
       0.18030  0.87500  0.75530  0.0000 -1.0000  0.0000 
       0.18030  0.12500  0.25530  0.0000  1.0000  0.0000 
La1_6  0.81971  0.37500  0.25530  0.0000 -1.0000  0.0000 
       0.81971  0.62500  0.75530  0.0000  1.0000  0.0000 
       0.31971  0.87500  0.25530  0.0000 -1.0000  0.0000 
       0.31971  0.12500  0.75530  0.0000  1.0000  0.0000 
       0.81971  0.62500  0.24470  0.0000  1.0000  0.0000 
       0.81971  0.37500  0.74470  0.0000 -1.0000  0.0000 
       0.31971  0.87500  0.74470  0.0000 -1.0000  0.0000 
       0.31971  0.12500  0.24470  0.0000  1.0000  0.0000 
       0.68029  0.87500  0.24470  0.0000 -1.0000  0.0000 
       0.68029  0.12500  0.74470  0.0000  1.0000  0.0000 
       0.18030  0.37500  0.24470  0.0000 -1.0000  0.0000 
       0.18030  0.62500  0.74470  0.0000  1.0000  0.0000 
       0.68029  0.87500  0.75530  0.0000 -1.0000  0.0000 
       0.68029  0.12500  0.25530  0.0000  1.0000  0.0000 
       0.18030  0.62500  0.25530  0.0000  1.0000  0.0000 
       0.18030  0.37500  0.75530  0.0000 -1.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M2(0,a)[Cu1:d:dsp]Au(a) normfactor = 0.02337
Cu1_1  0.25000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.75000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.00000  0.0000  0.0000  0.0000 
Cu1_2  0.25000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_3  0.25000  0.75000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.25000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.25000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.75000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.87500  0.25000  0.0000 -1.0000  0.0000 
       0.00000  0.12500  0.75000  0.0000  1.0000  0.0000 
       0.50000  0.37500  0.25000  0.0000 -1.0000  0.0000 
       0.50000  0.62500  0.75000  0.0000  1.0000  0.0000 
       0.00000  0.87500  0.75000  0.0000 -1.0000  0.0000 
       0.00000  0.12500  0.25000  0.0000  1.0000  0.0000 
       0.50000  0.62500  0.25000  0.0000  1.0000  0.0000 
       0.50000  0.37500  0.75000  0.0000 -1.0000  0.0000 
Cu1_5  0.00000  0.37500  0.25000  0.0000 -1.0000  0.0000 
       0.00000  0.62500  0.75000  0.0000  1.0000  0.0000 
       0.50000  0.87500  0.25000  0.0000 -1.0000  0.0000 
       0.50000  0.12500  0.75000  0.0000  1.0000  0.0000 
       0.00000  0.62500  0.25000  0.0000  1.0000  0.0000 
       0.00000  0.37500  0.75000  0.0000 -1.0000  0.0000 
       0.50000  0.87500  0.75000  0.0000 -1.0000  0.0000 
       0.50000  0.12500  0.25000  0.0000  1.0000  0.0000 

Displacive mode amplitudes

mode                                 As       Ap      dmax
[1/4,1/4,1/2]S3[La1:i:dsp]A'_1(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_2(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_3(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_4(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_5(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_6(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A''(a)   0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[Cu1:d:dsp]Au(a)    0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[Cu1:d:dsp]Bu_1(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[Cu1:d:dsp]Bu_2(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3  all               0.00000  0.00000

[0,0,0]GM1+[La1:i:dsp]A'_1(a)      0.00000  0.00000  0.00000
[0,0,0]GM1+[La1:i:dsp]A'_2(a)      0.00000  0.00000  0.00000
[0,0,0]GM1+  all                   0.00000  0.00000

[0,0,0]GM4+[La1:i:dsp]A'_1(a)      0.00000  0.00000  0.00000
[0,0,0]GM4+[La1:i:dsp]A'_2(a)      0.00000  0.00000  0.00000
[0,0,0]GM4+  all                   0.00000  0.00000

[1/2,1/2,0]M2[La1:i:dsp]A'_1(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M2[La1:i:dsp]A'_2(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M2[La1:i:dsp]A''(a)     0.00000  0.00000  0.00000
[1/2,1/2,0]M2[Cu1:d:dsp]Au(a)      0.00000  0.00000  0.00000
[1/2,1/2,0]M2  all                 0.00000  0.00000

Overall                            0.00000  0.00000

==> anc/s3_Bmmb.txt <==
Parent structure (138 P4_2/ncm)
a=5.34837, b=5.34837, c=13.23520, alpha=90.00000, beta=90.00000, gamma=90.00000
atom site    x        y        z        occ  
La1  8i    0.00530  0.00530  0.36059  1.00000
Cu1  4d    0.00000  0.00000  0.00000  1.00000

Subgroup details
63 Cmcm, basis={(2,2,0),(0,0,-2),(-1,1,0)}, origin=(3/2,1,3/2), s=4, i=8, k-active= (1/4,1/4,1/2)

Undistorted superstructure 
a=15.12747, b=26.47040, c=7.56374, alpha=90.00000, beta=90.00000, gamma=90.00000
atom  site    x        y        z        occ     displ 
La1_1 8g    0.87765  0.06971  0.25000  1.00000  0.00000  
La1_2 8g    0.37765  0.06971  0.25000  1.00000  0.00000  
La1_3 8g    0.37235  0.43029  0.25000  1.00000  0.00000  
La1_4 8g    0.87235  0.43029  0.25000  1.00000  0.00000  
La1_5 16h   0.75000  0.18030  0.49470  1.00000  0.00000  
La1_6 8f    0.00000  0.18030  0.99470  1.00000  0.00000  
La1_7 8f    0.00000  0.68029  0.99470  1.00000  0.00000  
Cu1_1 8g    0.87500  0.25000  0.25000  1.00000  0.00000  
Cu1_2 8g    0.37500  0.25000  0.25000  1.00000  0.00000  
Cu1_3 8e    0.25000  0.00000  0.00000  1.00000  0.00000  
Cu1_4 4a    0.00000  0.00000  0.00000  1.00000  0.00000  
Cu1_5 4b    0.00000  0.50000  0.00000  1.00000  0.00000  

Distorted superstructure 
a=15.12747, b=26.47040, c=7.56374, alpha=90.00000, beta=90.00000, gamma=90.00000
atom  site    x        y        z        occ     displ 
La1_1 8g    0.87765  0.06971  0.25000  1.00000  0.00000  
La1_2 8g    0.37765  0.06971  0.25000  1.00000  0.00000  
La1_3 8g    0.37235  0.43029  0.25000  1.00000  0.00000  
La1_4 8g    0.87235  0.43029  0.25000  1.00000  0.00000  
La1_5 16h   0.75000  0.18030  0.49470  1.00000  0.00000  
La1_6 8f    0.00000  0.18030  0.99470  1.00000  0.00000  
La1_7 8f    0.00000  0.68029  0.99470  1.00000  0.00000  
Cu1_1 8g    0.87500  0.25000  0.25000  1.00000  0.00000  
Cu1_2 8g    0.37500  0.25000  0.25000  1.00000  0.00000  
Cu1_3 8e    0.25000  0.00000  0.00000  1.00000  0.00000  
Cu1_4 4a    0.00000  0.00000  0.00000  1.00000  0.00000  
Cu1_5 4b    0.00000  0.50000  0.00000  1.00000  0.00000  

Displacive mode definitions

atom     x        y        z        dx      dy      dz   
P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[La1:i:dsp]A'_1(a) normfactor = 0.01653
La1_1  0.37765  0.56971  0.25000  1.0000  0.0000  0.0000 
       0.87765  0.06971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.06971  0.25000 -1.0000  0.0000  0.0000 
       0.62235  0.56971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.93029  0.75000 -1.0000  0.0000  0.0000 
       0.62235  0.43029  0.75000 -1.0000  0.0000  0.0000 
       0.37765  0.43029  0.75000  1.0000  0.0000  0.0000 
       0.87765  0.93029  0.75000  1.0000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000 -1.0000  0.0000  0.0000 
       0.87765  0.56971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.56971  0.25000  1.0000  0.0000  0.0000 
       0.62235  0.06971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.43029  0.75000  1.0000  0.0000  0.0000 
       0.62235  0.93029  0.75000  1.0000  0.0000  0.0000 
       0.37765  0.93029  0.75000 -1.0000  0.0000  0.0000 
       0.87765  0.43029  0.75000 -1.0000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000 -1.0000  0.0000  0.0000 
       0.12765  0.06971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.06971  0.75000  1.0000  0.0000  0.0000 
       0.37235  0.56971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.93029  0.25000  1.0000  0.0000  0.0000 
       0.37235  0.43029  0.25000  1.0000  0.0000  0.0000 
       0.62765  0.43029  0.25000 -1.0000  0.0000  0.0000 
       0.12765  0.93029  0.25000 -1.0000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  1.0000  0.0000  0.0000 
       0.12765  0.56971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.56971  0.75000 -1.0000  0.0000  0.0000 
       0.37235  0.06971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.43029  0.25000 -1.0000  0.0000  0.0000 
       0.37235  0.93029  0.25000 -1.0000  0.0000  0.0000 
       0.62765  0.93029  0.25000  1.0000  0.0000  0.0000 
       0.12765  0.43029  0.25000  1.0000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[La1:i:dsp]A'_2(a) normfactor = 0.01653
La1_1  0.37765  0.56971  0.25000  1.0000  0.0000  0.0000 
       0.87765  0.06971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.06971  0.25000 -1.0000  0.0000  0.0000 
       0.62235  0.56971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.93029  0.75000 -1.0000  0.0000  0.0000 
       0.62235  0.43029  0.75000 -1.0000  0.0000  0.0000 
       0.37765  0.43029  0.75000  1.0000  0.0000  0.0000 
       0.87765  0.93029  0.75000  1.0000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000 -1.0000  0.0000  0.0000 
       0.87765  0.56971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.56971  0.25000  1.0000  0.0000  0.0000 
       0.62235  0.06971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.43029  0.75000  1.0000  0.0000  0.0000 
       0.62235  0.93029  0.75000  1.0000  0.0000  0.0000 
       0.37765  0.93029  0.75000 -1.0000  0.0000  0.0000 
       0.87765  0.43029  0.75000 -1.0000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  1.0000  0.0000  0.0000 
       0.12765  0.06971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.06971  0.75000 -1.0000  0.0000  0.0000 
       0.37235  0.56971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.93029  0.25000 -1.0000  0.0000  0.0000 
       0.37235  0.43029  0.25000 -1.0000  0.0000  0.0000 
       0.62765  0.43029  0.25000  1.0000  0.0000  0.0000 
       0.12765  0.93029  0.25000  1.0000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000 -1.0000  0.0000  0.0000 
       0.12765  0.56971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.56971  0.75000  1.0000  0.0000  0.0000 
       0.37235  0.06971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.43029  0.25000  1.0000  0.0000  0.0000 
       0.37235  0.93029  0.25000  1.0000  0.0000  0.0000 
       0.62765  0.93029  0.25000 -1.0000  0.0000  0.0000 
       0.12765  0.43029  0.25000 -1.0000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[La1:i:dsp]A'_3(a) normfactor = 0.04674
La1_1  0.37765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000 -0.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000 -0.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000 -0.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000 -0.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000 -0.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000 -0.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000 -0.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000  1.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000  1.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000 -1.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000 -1.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000 -1.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000 -1.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000  1.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000  1.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000 -1.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[La1:i:dsp]A'_4(a) normfactor = 0.00944
La1_1  0.37765  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000  1.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000  1.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000  1.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000  1.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000 -1.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000 -1.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000 -1.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000 -1.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000  1.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000  1.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000 -1.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000 -1.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000 -1.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000 -1.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000  1.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[La1:i:dsp]A'_5(a) normfactor = 0.00944
La1_1  0.37765  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000  1.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000  1.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000  1.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000  1.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000 -1.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000 -1.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000 -1.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000 -1.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000  1.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000  1.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000  1.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000 -1.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000 -1.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000 -1.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000 -1.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[La1:i:dsp]A'_6(a) normfactor = 0.01336
La1_1  0.37765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000 -0.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000 -0.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000 -0.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000 -0.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000 -0.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000 -0.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000 -1.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000 -1.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000 -1.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000 -1.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000  1.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000  1.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000  1.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000  1.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000 -1.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[La1:i:dsp]A''(a) normfactor = 0.02337
La1_1  0.37765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470 -1.0000  0.0000  0.0000 
       0.75000  0.68029  0.49470  1.0000  0.0000  0.0000 
       0.25000  0.18030  0.49470  1.0000  0.0000  0.0000 
       0.25000  0.68029  0.49470 -1.0000  0.0000  0.0000 
       0.25000  0.18030  0.00530  1.0000  0.0000  0.0000 
       0.25000  0.68029  0.00530 -1.0000  0.0000  0.0000 
       0.75000  0.18030  0.00530 -1.0000  0.0000  0.0000 
       0.75000  0.68029  0.00530  1.0000  0.0000  0.0000 
       0.75000  0.31971  0.50530  1.0000  0.0000  0.0000 
       0.75000  0.81971  0.50530 -1.0000  0.0000  0.0000 
       0.25000  0.31971  0.50530 -1.0000  0.0000  0.0000 
       0.25000  0.81971  0.50530  1.0000  0.0000  0.0000 
       0.25000  0.31971  0.99470 -1.0000  0.0000  0.0000 
       0.25000  0.81971  0.99470  1.0000  0.0000  0.0000 
       0.75000  0.31971  0.99470  1.0000  0.0000  0.0000 
       0.75000  0.81971  0.99470 -1.0000  0.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.68029  0.99470 -0.0000  0.0000  0.0000 
       0.50000  0.18030  0.99470 -0.0000  0.0000  0.0000 
       0.00000  0.68029  0.50530 -0.0000  0.0000  0.0000 
       0.50000  0.18030  0.50530 -0.0000  0.0000  0.0000 
       0.00000  0.31971  0.00530 -0.0000  0.0000  0.0000 
       0.50000  0.81971  0.00530 -0.0000  0.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[Cu1:d:dsp]Au(a) normfactor = 0.03305
Cu1_1  0.37500  0.75000  0.25000  0.0000  0.0000  0.0000 
       0.62500  0.25000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.25000  0.25000  0.0000  0.0000  0.0000 
       0.12500  0.75000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.75000  0.75000  0.0000  0.0000  0.0000 
       0.12500  0.25000  0.25000  0.0000  0.0000  0.0000 
       0.37500  0.25000  0.75000  0.0000  0.0000  0.0000 
       0.62500  0.75000  0.25000  0.0000  0.0000  0.0000 
Cu1_2  0.37500  0.25000  0.25000  0.0000  0.0000  0.0000 
       0.62500  0.75000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.75000  0.25000  0.0000  0.0000  0.0000 
       0.12500  0.25000  0.75000  0.0000  0.0000  0.0000 
       0.87500  0.25000  0.75000  0.0000  0.0000  0.0000 
       0.12500  0.75000  0.25000  0.0000  0.0000  0.0000 
       0.37500  0.75000  0.75000  0.0000  0.0000  0.0000 
       0.62500  0.25000  0.25000  0.0000  0.0000  0.0000 
Cu1_3  0.75000  0.00000  0.50000 -1.0000  0.0000  0.0000 
       0.75000  0.50000  0.50000  1.0000  0.0000  0.0000 
       0.25000  0.00000  0.50000  1.0000  0.0000  0.0000 
       0.25000  0.50000  0.50000 -1.0000  0.0000  0.0000 
       0.25000  0.00000  0.00000  1.0000  0.0000  0.0000 
       0.25000  0.50000  0.00000 -1.0000  0.0000  0.0000 
       0.75000  0.00000  0.00000 -1.0000  0.0000  0.0000 
       0.75000  0.50000  0.00000  1.0000  0.0000  0.0000 
Cu1_4  0.00000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_5  0.00000  0.50000  0.00000 -0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000 -0.0000  0.0000  0.0000 
       0.00000  0.50000  0.50000 -0.0000  0.0000  0.0000 
       0.50000  0.00000  0.50000 -0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[Cu1:d:dsp]Bu_1(a) normfactor = 0.02337
Cu1_1  0.37500  0.75000  0.25000  1.0000  0.0000  0.0000 
       0.62500  0.25000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.25000  0.25000  1.0000  0.0000  0.0000 
       0.12500  0.75000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.75000  0.75000  1.0000  0.0000  0.0000 
       0.12500  0.25000  0.25000 -1.0000  0.0000  0.0000 
       0.37500  0.25000  0.75000  1.0000  0.0000  0.0000 
       0.62500  0.75000  0.25000 -1.0000  0.0000  0.0000 
Cu1_2  0.37500  0.25000  0.25000 -1.0000  0.0000  0.0000 
       0.62500  0.75000  0.75000  1.0000  0.0000  0.0000 
       0.87500  0.75000  0.25000 -1.0000  0.0000  0.0000 
       0.12500  0.25000  0.75000  1.0000  0.0000  0.0000 
       0.87500  0.25000  0.75000 -1.0000  0.0000  0.0000 
       0.12500  0.75000  0.25000  1.0000  0.0000  0.0000 
       0.37500  0.75000  0.75000 -1.0000  0.0000  0.0000 
       0.62500  0.25000  0.25000  1.0000  0.0000  0.0000 
Cu1_3  0.75000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_5  0.00000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.50000  0.0000  0.0000  0.0000 

P4_2/ncm[1/4,1/4,1/2]S3(a,a;0,0)[Cu1:d:dsp]Bu_2(a) normfactor = 0.01336
Cu1_1  0.37500  0.75000  0.25000  0.0000 -1.0000  0.0000 
       0.62500  0.25000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.25000  0.25000  0.0000 -1.0000  0.0000 
       0.12500  0.75000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.75000  0.75000  0.0000  1.0000  0.0000 
       0.12500  0.25000  0.25000  0.0000 -1.0000  0.0000 
       0.37500  0.25000  0.75000  0.0000  1.0000  0.0000 
       0.62500  0.75000  0.25000  0.0000 -1.0000  0.0000 
Cu1_2  0.37500  0.25000  0.25000  0.0000  1.0000  0.0000 
       0.62500  0.75000  0.75000  0.0000 -1.0000  0.0000 
       0.87500  0.75000  0.25000  0.0000  1.0000  0.0000 
       0.12500  0.25000  0.75000  0.0000 -1.0000  0.0000 
       0.87500  0.25000  0.75000  0.0000 -1.0000  0.0000 
       0.12500  0.75000  0.25000  0.0000  1.0000  0.0000 
       0.37500  0.75000  0.75000  0.0000 -1.0000  0.0000 
       0.62500  0.25000  0.25000  0.0000  1.0000  0.0000 
Cu1_3  0.75000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_5  0.00000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.50000  0.0000  0.0000  0.0000 

P4_2/ncm[0,0,0]GM1+(a)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.37765  0.56971  0.25000  0.5000  0.0000  0.0000 
       0.87765  0.06971  0.25000  0.5000  0.0000  0.0000 
       0.12235  0.06971  0.25000 -0.5000  0.0000  0.0000 
       0.62235  0.56971  0.25000 -0.5000  0.0000  0.0000 
       0.12235  0.93029  0.75000 -0.5000  0.0000  0.0000 
       0.62235  0.43029  0.75000 -0.5000  0.0000  0.0000 
       0.37765  0.43029  0.75000  0.5000  0.0000  0.0000 
       0.87765  0.93029  0.75000  0.5000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.5000  0.0000  0.0000 
       0.87765  0.56971  0.25000  0.5000  0.0000  0.0000 
       0.12235  0.56971  0.25000 -0.5000  0.0000  0.0000 
       0.62235  0.06971  0.25000 -0.5000  0.0000  0.0000 
       0.12235  0.43029  0.75000 -0.5000  0.0000  0.0000 
       0.62235  0.93029  0.75000 -0.5000  0.0000  0.0000 
       0.37765  0.93029  0.75000  0.5000  0.0000  0.0000 
       0.87765  0.43029  0.75000  0.5000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.5000  0.0000  0.0000 
       0.12765  0.06971  0.75000  0.5000  0.0000  0.0000 
       0.87235  0.06971  0.75000 -0.5000  0.0000  0.0000 
       0.37235  0.56971  0.75000 -0.5000  0.0000  0.0000 
       0.87235  0.93029  0.25000 -0.5000  0.0000  0.0000 
       0.37235  0.43029  0.25000 -0.5000  0.0000  0.0000 
       0.62765  0.43029  0.25000  0.5000  0.0000  0.0000 
       0.12765  0.93029  0.25000  0.5000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.5000  0.0000  0.0000 
       0.12765  0.56971  0.75000  0.5000  0.0000  0.0000 
       0.87235  0.56971  0.75000 -0.5000  0.0000  0.0000 
       0.37235  0.06971  0.75000 -0.5000  0.0000  0.0000 
       0.87235  0.43029  0.25000 -0.5000  0.0000  0.0000 
       0.37235  0.93029  0.25000 -0.5000  0.0000  0.0000 
       0.62765  0.93029  0.25000  0.5000  0.0000  0.0000 
       0.12765  0.43029  0.25000  0.5000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000 -1.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000 -1.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000 -1.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000 -1.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000  1.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000  1.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000  1.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000  1.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000  1.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000  1.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000  1.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000  1.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000 -1.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000 -1.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000 -1.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000 -1.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000 -1.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000 -1.0000 

P4_2/ncm[0,0,0]GM1+(a)[La1:i:dsp]A'_2(a) normfactor = 0.00668
La1_1  0.37765  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000  1.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000  1.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000  1.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  1.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000  1.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000  1.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000  1.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000  1.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000  1.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000  1.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000  1.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000 -1.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000 -1.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000 -1.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000 -1.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000 -1.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000 -1.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000 -1.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000 -1.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000 -1.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000 -1.0000  0.0000 

P4_2/ncm[0,0,0]GM4+(a)[La1:i:dsp]A'_1(a) normfactor = 0.02337
La1_1  0.37765  0.56971  0.25000  0.5000  0.0000  0.0000 
       0.87765  0.06971  0.25000  0.5000  0.0000  0.0000 
       0.12235  0.06971  0.25000 -0.5000  0.0000  0.0000 
       0.62235  0.56971  0.25000 -0.5000  0.0000  0.0000 
       0.12235  0.93029  0.75000 -0.5000  0.0000  0.0000 
       0.62235  0.43029  0.75000 -0.5000  0.0000  0.0000 
       0.37765  0.43029  0.75000  0.5000  0.0000  0.0000 
       0.87765  0.93029  0.75000  0.5000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.5000  0.0000  0.0000 
       0.87765  0.56971  0.25000  0.5000  0.0000  0.0000 
       0.12235  0.56971  0.25000 -0.5000  0.0000  0.0000 
       0.62235  0.06971  0.25000 -0.5000  0.0000  0.0000 
       0.12235  0.43029  0.75000 -0.5000  0.0000  0.0000 
       0.62235  0.93029  0.75000 -0.5000  0.0000  0.0000 
       0.37765  0.93029  0.75000  0.5000  0.0000  0.0000 
       0.87765  0.43029  0.75000  0.5000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.5000  0.0000  0.0000 
       0.12765  0.06971  0.75000  0.5000  0.0000  0.0000 
       0.87235  0.06971  0.75000 -0.5000  0.0000  0.0000 
       0.37235  0.56971  0.75000 -0.5000  0.0000  0.0000 
       0.87235  0.93029  0.25000 -0.5000  0.0000  0.0000 
       0.37235  0.43029  0.25000 -0.5000  0.0000  0.0000 
       0.62765  0.43029  0.25000  0.5000  0.0000  0.0000 
       0.12765  0.93029  0.25000  0.5000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.5000  0.0000  0.0000 
       0.12765  0.56971  0.75000  0.5000  0.0000  0.0000 
       0.87235  0.56971  0.75000 -0.5000  0.0000  0.0000 
       0.37235  0.06971  0.75000 -0.5000  0.0000  0.0000 
       0.87235  0.43029  0.25000 -0.5000  0.0000  0.0000 
       0.37235  0.93029  0.25000 -0.5000  0.0000  0.0000 
       0.62765  0.93029  0.25000  0.5000  0.0000  0.0000 
       0.12765  0.43029  0.25000  0.5000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  1.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000 -1.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000 -1.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  1.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000  1.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  1.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  1.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000  1.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000  1.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000 -1.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000 -1.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000 -1.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000 -1.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000  1.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000  1.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000  1.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000  1.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000 -1.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000 -1.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000 -1.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000 -1.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000  1.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000  1.0000 

P4_2/ncm[0,0,0]GM4+(a)[La1:i:dsp]A'_2(a) normfactor = 0.00668
La1_1  0.37765  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000  1.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000  1.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000 -1.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000 -1.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000  1.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000  1.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000  1.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000  1.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000 -1.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000 -1.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000  1.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  1.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000  1.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000  1.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  1.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000 -1.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000 -1.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000 -1.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000 -1.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000  1.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000  1.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000  1.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000  1.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000 -1.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000 -1.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000 -1.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000 -1.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000  1.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000  1.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000  1.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000  1.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[La1:i:dsp]A'_1(a) normfactor = 0.01653
La1_1  0.37765  0.56971  0.25000  1.0000  0.0000  0.0000 
       0.87765  0.06971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.06971  0.25000 -1.0000  0.0000  0.0000 
       0.62235  0.56971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.93029  0.75000 -1.0000  0.0000  0.0000 
       0.62235  0.43029  0.75000 -1.0000  0.0000  0.0000 
       0.37765  0.43029  0.75000  1.0000  0.0000  0.0000 
       0.87765  0.93029  0.75000  1.0000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  1.0000  0.0000  0.0000 
       0.87765  0.56971  0.25000  1.0000  0.0000  0.0000 
       0.12235  0.56971  0.25000 -1.0000  0.0000  0.0000 
       0.62235  0.06971  0.25000 -1.0000  0.0000  0.0000 
       0.12235  0.43029  0.75000 -1.0000  0.0000  0.0000 
       0.62235  0.93029  0.75000 -1.0000  0.0000  0.0000 
       0.37765  0.93029  0.75000  1.0000  0.0000  0.0000 
       0.87765  0.43029  0.75000  1.0000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000 -1.0000  0.0000  0.0000 
       0.12765  0.06971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.06971  0.75000  1.0000  0.0000  0.0000 
       0.37235  0.56971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.93029  0.25000  1.0000  0.0000  0.0000 
       0.37235  0.43029  0.25000  1.0000  0.0000  0.0000 
       0.62765  0.43029  0.25000 -1.0000  0.0000  0.0000 
       0.12765  0.93029  0.25000 -1.0000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000 -1.0000  0.0000  0.0000 
       0.12765  0.56971  0.75000 -1.0000  0.0000  0.0000 
       0.87235  0.56971  0.75000  1.0000  0.0000  0.0000 
       0.37235  0.06971  0.75000  1.0000  0.0000  0.0000 
       0.87235  0.43029  0.25000  1.0000  0.0000  0.0000 
       0.37235  0.93029  0.25000  1.0000  0.0000  0.0000 
       0.62765  0.93029  0.25000 -1.0000  0.0000  0.0000 
       0.12765  0.43029  0.25000 -1.0000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[La1:i:dsp]A'_2(a) normfactor = 0.03305
La1_1  0.37765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  1.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000  1.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000 -1.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000 -1.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000 -1.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000 -1.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  1.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000  1.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  1.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  1.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000 -1.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000 -1.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000 -1.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000  1.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000  1.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000  1.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000  1.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000 -1.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000 -1.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[La1:i:dsp]A'_3(a) normfactor = 0.00944
La1_1  0.37765  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  1.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000 -1.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000 -1.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000  1.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000  1.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000  1.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000  1.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000  1.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000 -1.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000 -1.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000 -1.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000 -1.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000  1.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000  1.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000  1.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000 -1.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000 -1.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000 -1.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000 -1.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000  0.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000  0.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000  0.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  0.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000  0.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000  0.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000  0.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000  0.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000  0.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[La1:i:dsp]A'_4(a) normfactor = 0.00944
La1_1  0.37765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.93029  0.75000  0.0000  0.0000  0.0000 
La1_2  0.37765  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.87765  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.56971  0.25000  0.0000  0.0000  0.0000 
       0.62235  0.06971  0.25000  0.0000  0.0000  0.0000 
       0.12235  0.43029  0.75000  0.0000  0.0000  0.0000 
       0.62235  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.37765  0.93029  0.75000  0.0000  0.0000  0.0000 
       0.87765  0.43029  0.75000  0.0000  0.0000  0.0000 
La1_3  0.62765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.93029  0.25000  0.0000  0.0000  0.0000 
La1_4  0.62765  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.12765  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.56971  0.75000  0.0000  0.0000  0.0000 
       0.37235  0.06971  0.75000  0.0000  0.0000  0.0000 
       0.87235  0.43029  0.25000  0.0000  0.0000  0.0000 
       0.37235  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.62765  0.93029  0.25000  0.0000  0.0000  0.0000 
       0.12765  0.43029  0.25000  0.0000  0.0000  0.0000 
La1_5  0.75000  0.18030  0.49470  0.0000 -1.0000  0.0000 
       0.75000  0.68029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.18030  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.68029  0.49470  0.0000 -1.0000  0.0000 
       0.25000  0.18030  0.00530  0.0000 -1.0000  0.0000 
       0.25000  0.68029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.18030  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.68029  0.00530  0.0000 -1.0000  0.0000 
       0.75000  0.31971  0.50530  0.0000  1.0000  0.0000 
       0.75000  0.81971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.31971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.81971  0.50530  0.0000  1.0000  0.0000 
       0.25000  0.31971  0.99470  0.0000  1.0000  0.0000 
       0.25000  0.81971  0.99470  0.0000  1.0000  0.0000 
       0.75000  0.31971  0.99470  0.0000  1.0000  0.0000 
       0.75000  0.81971  0.99470  0.0000  1.0000  0.0000 
La1_6  0.00000  0.18030  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.68029  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.18030  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.68029  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.81971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.31971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.81971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.31971  0.49470  0.0000 -1.0000  0.0000 
La1_7  0.00000  0.68029  0.99470  0.0000  1.0000  0.0000 
       0.50000  0.18030  0.99470  0.0000  1.0000  0.0000 
       0.00000  0.68029  0.50530  0.0000  1.0000  0.0000 
       0.50000  0.18030  0.50530  0.0000  1.0000  0.0000 
       0.00000  0.31971  0.00530  0.0000 -1.0000  0.0000 
       0.50000  0.81971  0.00530  0.0000 -1.0000  0.0000 
       0.00000  0.31971  0.49470  0.0000 -1.0000  0.0000 
       0.50000  0.81971  0.49470  0.0000 -1.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[Cu1:d:dsp]Bu_1(a) normfactor = 0.02337
Cu1_1  0.37500  0.75000  0.25000  1.0000  0.0000  0.0000 
       0.62500  0.25000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.25000  0.25000  1.0000  0.0000  0.0000 
       0.12500  0.75000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.75000  0.75000  1.0000  0.0000  0.0000 
       0.12500  0.25000  0.25000 -1.0000  0.0000  0.0000 
       0.37500  0.25000  0.75000  1.0000  0.0000  0.0000 
       0.62500  0.75000  0.25000 -1.0000  0.0000  0.0000 
Cu1_2  0.37500  0.25000  0.25000  1.0000  0.0000  0.0000 
       0.62500  0.75000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.75000  0.25000  1.0000  0.0000  0.0000 
       0.12500  0.25000  0.75000 -1.0000  0.0000  0.0000 
       0.87500  0.25000  0.75000  1.0000  0.0000  0.0000 
       0.12500  0.75000  0.25000 -1.0000  0.0000  0.0000 
       0.37500  0.75000  0.75000  1.0000  0.0000  0.0000 
       0.62500  0.25000  0.25000 -1.0000  0.0000  0.0000 
Cu1_3  0.75000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_5  0.00000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.50000  0.0000  0.0000  0.0000 

P4_2/ncm[1/2,1/2,0]M3(a,0)[Cu1:d:dsp]Bu_2(a) normfactor = 0.01336
Cu1_1  0.37500  0.75000  0.25000  0.0000 -1.0000  0.0000 
       0.62500  0.25000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.25000  0.25000  0.0000 -1.0000  0.0000 
       0.12500  0.75000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.75000  0.75000  0.0000  1.0000  0.0000 
       0.12500  0.25000  0.25000  0.0000 -1.0000  0.0000 
       0.37500  0.25000  0.75000  0.0000  1.0000  0.0000 
       0.62500  0.75000  0.25000  0.0000 -1.0000  0.0000 
Cu1_2  0.37500  0.25000  0.25000  0.0000 -1.0000  0.0000 
       0.62500  0.75000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.75000  0.25000  0.0000 -1.0000  0.0000 
       0.12500  0.25000  0.75000  0.0000  1.0000  0.0000 
       0.87500  0.25000  0.75000  0.0000  1.0000  0.0000 
       0.12500  0.75000  0.25000  0.0000 -1.0000  0.0000 
       0.37500  0.75000  0.75000  0.0000  1.0000  0.0000 
       0.62500  0.25000  0.25000  0.0000 -1.0000  0.0000 
Cu1_3  0.75000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.25000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.25000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.75000  0.50000  0.00000  0.0000  0.0000  0.0000 
Cu1_4  0.00000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.00000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.50000  0.50000  0.0000  0.0000  0.0000 
Cu1_5  0.00000  0.50000  0.00000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.00000  0.0000  0.0000  0.0000 
       0.00000  0.50000  0.50000  0.0000  0.0000  0.0000 
       0.50000  0.00000  0.50000  0.0000  0.0000  0.0000 

Displacive mode amplitudes

mode                                 As       Ap      dmax
[1/4,1/4,1/2]S3[La1:i:dsp]A'_1(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_2(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_3(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_4(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_5(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A'_6(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[La1:i:dsp]A''(a)   0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[Cu1:d:dsp]Au(a)    0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[Cu1:d:dsp]Bu_1(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3[Cu1:d:dsp]Bu_2(a)  0.00000  0.00000  0.00000
[1/4,1/4,1/2]S3  all               0.00000  0.00000

[0,0,0]GM1+[La1:i:dsp]A'_1(a)      0.00000  0.00000  0.00000
[0,0,0]GM1+[La1:i:dsp]A'_2(a)      0.00000  0.00000  0.00000
[0,0,0]GM1+  all                   0.00000  0.00000

[0,0,0]GM4+[La1:i:dsp]A'_1(a)      0.00000  0.00000  0.00000
[0,0,0]GM4+[La1:i:dsp]A'_2(a)      0.00000  0.00000  0.00000
[0,0,0]GM4+  all                   0.00000  0.00000

[1/2,1/2,0]M3[La1:i:dsp]A'_1(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[La1:i:dsp]A'_2(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[La1:i:dsp]A'_3(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[La1:i:dsp]A'_4(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[Cu1:d:dsp]Bu_1(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3[Cu1:d:dsp]Bu_2(a)    0.00000  0.00000  0.00000
[1/2,1/2,0]M3  all                 0.00000  0.00000

Overall                            0.00000  0.00000
